They are Small Worlds After All: Revised Properties of Kepler M Dwarf Stars and their Planets

We classified the reddest ($r-J>2.2$) stars observed by the NASA $Kepler$ mission into main sequence dwarf or evolved giant stars and determined the properties of 4216 M dwarfs based on a comparison of available photometry with that of nearby calibrator stars, as well as available proper motions and spectra. We revised the properties of candidate transiting planets using the stellar parameters, high-resolution imaging to identify companion stars, and, in the case of binaries, fitting light curves to identify the likely planet host. In 49 of 54 systems we validated the primary as the host star. We inferred the intrinsic distribution of M dwarf planets using the method of iterative Monte Carlo simulation. We compared several models of planet orbital geometry and clustering and found that one where planets are exponentially distributed and almost precisely coplanar best describes the distribution of multi-planet systems. We determined that $Kepler$ M dwarfs host an average of $2.2 \pm 0.3$ planets with radii of 1-4$R_{\oplus}$ and orbital periods of 1.5-180 d. The radius distribution peaks at $\sim 1.2R_{\oplus}$ and is essentially zero at $4R_{\oplus}$, although we identify three giant planet candidates other than the previously confirmed Kepler-45b. There is suggestive but not significant evidence that the radius distribution varies with orbital period. The distribution with logarithmic orbital period is flat except for a decline for orbits less than a few days. Twelve candidate planets, including two Jupiter-size objects, experience an irradiance below the threshold level for a runaway greenhouse on an Earth-like planet and are thus in a "habitable zone".

==> anc/table1.dat <==
  892376 0.993 3623  51 PHOT -0.26 0.09 PHOT 0.42 0.03 0.44 0.04 6.17 0.22   81
 1025859 1.000 3549  57 PHOT  0.05 0.16 PHOT 0.45 0.04 0.47 0.05 5.97 0.29  260
 1162635 1.000 3774  58 PHOT -0.17 0.14 PHOT 0.50 0.04 0.52 0.05 5.64 0.27  255
 1292688 1.000 3735  57 PHOT -0.19 0.14 PHOT 0.48 0.04 0.50 0.05 5.76 0.27  245
 1293177 1.000 3420  57 PHOT -0.49 0.14 PHOT 0.29 0.04 0.29 0.04 7.22 0.33  136
 1296779 0.999 3898 212 PHOT  0.28 0.09 PHOT 0.66 0.11 0.68 0.10 4.76 0.60   94
 1431845 1.000 3472  59 PHOT  0.12 0.12 PHOT 0.42 0.04 0.44 0.04 6.17 0.27  168
 1432978 1.000 3382  58 PHOT -0.27 0.13 PHOT 0.30 0.03 0.31 0.04 7.05 0.30  116
 1433760 1.000 3381  61 PHOT -0.40 0.15 PHOT 0.28 0.04 0.28 0.04 7.24 0.35  150
 1569863 0.996 3479  16 PHOT -0.34 0.12 PHOT 0.34 0.02 0.35 0.03 6.77 0.18  141
 1572802 1.000 3804  52 PHOT -0.21 0.12 PHOT 0.50 0.04 0.53 0.04 5.63 0.24  213
 1575570 1.000 3429  59 PHOT -0.07 0.09 PHOT 0.36 0.03 0.37 0.04 6.60 0.26   50
 1576756 1.000 3308 265 PHOT -0.15 0.18 PHOT 0.29 0.13 0.29 0.15 7.22 1.22  171
 1577265 1.000 3860  48 PHOT -0.19 0.13 PHOT 0.52 0.04 0.55 0.04 5.51 0.24  266
 1720048 1.000 3109 291 PHOT  0.31 0.19 PHOT 0.24 0.16 0.23 0.16 7.68 1.66  142
 1721911 1.000 3811  59 PHOT  0.37 0.07 SPEC 0.65 0.04 0.67 0.03 4.79 0.19  279
 1864365 1.000 3172 289 PHOT  0.13 0.23 PHOT 0.25 0.16 0.25 0.17 7.55 1.58  178
 1866535 1.000 3524  44 PHOT -0.54 0.08 PHOT 0.32 0.03 0.33 0.03 6.91 0.22  110
 1866986 1.000 3759  59 PHOT  0.15 0.11 PHOT 0.57 0.04 0.60 0.04 5.21 0.23  205
 1867358 1.000 3675  60 PHOT -0.18 0.14 PHOT 0.46 0.04 0.48 0.05 5.90 0.29  240
 1872885 1.000 3590  58 PHOT  0.38 0.10 PHOT 0.54 0.04 0.56 0.04 5.41 0.21  214
 1873513 1.000 3560  57 PHOT -0.05 0.12 PHOT 0.43 0.04 0.45 0.04 6.07 0.25  177
 1873543 1.000 3571  59 PHOT -0.12 0.10 PHOT 0.43 0.04 0.44 0.04 6.12 0.24   99
 1995305 1.000 3336  53 PHOT -0.51 0.08 PHOT 0.25 0.03 0.24 0.03 7.59 0.30   96
 1996399 1.000 3872  60 SPEC  0.07 0.06 SPEC 0.59 0.04 0.62 0.03 5.10 0.20  204
 1996728 0.991 3413  11 PHOT -0.50 0.08 PHOT 0.28 0.01 0.28 0.02 7.26 0.13   71
 2012731 1.000 3617  58 PHOT  0.28 0.11 PHOT 0.53 0.04 0.56 0.04 5.44 0.23  266
 2142372 1.000 3787  60 PHOT -0.12 0.13 PHOT 0.52 0.04 0.54 0.04 5.54 0.26  238
 2142451 1.000 3556  60 PHOT  0.00 0.12 PHOT 0.44 0.04 0.46 0.04 6.01 0.27  180
 2157192 1.000 3058 290 PHOT -0.01 0.19 PHOT 0.19 0.14 0.18 0.13 8.29 1.97  131
 2157356 1.000 3697  59 PHOT -0.33 0.14 PHOT 0.44 0.04 0.45 0.05 6.06 0.30  229
 2159377 1.000 3076 284 PHOT  0.07 0.12 PHOT 0.20 0.15 0.20 0.14 8.11 1.90   54
 2162907 1.000 3872  58 PHOT  0.13 0.12 PHOT 0.61 0.04 0.63 0.04 5.01 0.24  333
 2166152 1.000 3136 291 PHOT  0.20 0.21 PHOT 0.24 0.16 0.24 0.17 7.66 1.65  152
 2166547 1.000 3742  52 PHOT -0.30 0.12 PHOT 0.46 0.04 0.48 0.04 5.91 0.26  208
 2167693 1.000 3824  59 PHOT  0.01 0.13 PHOT 0.56 0.05 0.59 0.04 5.27 0.26  282
 2282712 1.000 3500  59 PHOT -0.36 0.12 PHOT 0.34 0.04 0.35 0.04 6.72 0.29  126
 2283749 1.000 3374  61 PHOT -0.11 0.15 PHOT 0.33 0.04 0.33 0.04 6.88 0.32  158
 2284919 1.000 3622  59 PHOT  0.04 0.13 PHOT 0.48 0.04 0.51 0.04 5.74 0.26  209
 2299892 1.000 3735  60 PHOT -0.08 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  236
 2300039 1.000 3512  59 PHOT  0.02 0.11 PHOT 0.42 0.04 0.44 0.04 6.14 0.26  144
 2301872 0.905 3691  46 PHOT -0.39 0.07 PHOT 0.42 0.03 0.44 0.03 6.17 0.19   56
 2305283 1.000 3541  60 PHOT -0.12 0.13 PHOT 0.41 0.04 0.43 0.04 6.22 0.28  175
 2422090 1.000 3275 278 PHOT  0.37 0.19 PHOT 0.34 0.15 0.35 0.17 6.77 1.20  238
 2423549 1.000 3768  58 PHOT -0.18 0.14 PHOT 0.50 0.04 0.52 0.05 5.66 0.28  253
 2424675 1.000 3109 283 PHOT -0.08 0.14 PHOT 0.20 0.14 0.20 0.13 8.11 1.77   80
 2435893 1.000 3827  56 PHOT -0.11 0.12 PHOT 0.53 0.04 0.56 0.04 5.44 0.24  227
 2441562 1.000 3729  60 PHOT  0.01 0.12 PHOT 0.53 0.04 0.55 0.04 5.47 0.26  239
 2441891 1.000 3764  57 PHOT -0.25 0.13 PHOT 0.48 0.04 0.50 0.05 5.78 0.27  217
 2443935 1.000 3768  49 PHOT -0.26 0.13 PHOT 0.48 0.04 0.50 0.04 5.79 0.25  237
 2446934 1.000 3799  59 PHOT -0.21 0.13 PHOT 0.50 0.04 0.52 0.05 5.64 0.27  251
 2447737 1.000 3672  35 PHOT -0.48 0.14 PHOT 0.39 0.04 0.40 0.04 6.37 0.26  298
 2449101 1.000 3433  55 PHOT -0.49 0.07 PHOT 0.29 0.03 0.29 0.03 7.18 0.27   80
 2451529 1.000 3408  58 PHOT -0.33 0.13 PHOT 0.31 0.04 0.31 0.04 7.03 0.31  122
 2554730 1.000 3498  58 PHOT  0.04 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.25  125
 2555396 1.000 3490  59 PHOT  0.09 0.12 PHOT 0.42 0.04 0.44 0.04 6.15 0.26  157
 2556650 1.000 3700  60 SPEC -0.59 0.07 SPEC 0.37 0.03 0.39 0.04 6.49 0.25  185
 2557350 1.000 3675  59 PHOT -0.33 0.14 PHOT 0.43 0.04 0.44 0.05 6.12 0.29  208
 2557669 1.000 3687  57 PHOT -0.18 0.10 PHOT 0.47 0.04 0.49 0.04 5.86 0.24  136
 2570277 1.000 3791  13 PHOT -0.34 0.10 PHOT 0.46 0.03 0.49 0.03 5.87 0.16  213
 2570846 1.000 3868  58 PHOT  0.20 0.11 PHOT 0.63 0.04 0.65 0.04 4.92 0.23  300
 2574201 1.000 3759  59 PHOT -0.03 0.12 PHOT 0.53 0.04 0.56 0.04 5.46 0.25  241
 2575433 1.000 3796  56 PHOT -0.22 0.14 PHOT 0.49 0.04 0.52 0.05 5.68 0.27  253
 2577743 0.995 3402  58 PHOT -0.18 0.09 PHOT 0.33 0.03 0.33 0.04 6.85 0.27   52
 2581298 1.000 3794  59 PHOT -0.16 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  215
 2581630 1.000 3136 295 PHOT  0.21 0.23 PHOT 0.24 0.16 0.24 0.17 7.65 1.66  184
 2692704 0.996 3462  56 PHOT -0.06 0.09 PHOT 0.38 0.03 0.39 0.04 6.44 0.24   46
 2692708 1.000 3427  55 PHOT -0.17 0.09 PHOT 0.34 0.03 0.35 0.04 6.73 0.25   49
 2692772 1.000 3787  56 PHOT -0.16 0.14 PHOT 0.51 0.05 0.53 0.05 5.59 0.27  278
 2693779 1.000 3392  60 PHOT  0.01 0.13 PHOT 0.35 0.04 0.36 0.04 6.64 0.30  152
 2695622 1.000 3750  56 PHOT -0.10 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  251
 2695885 1.000 3413  55 PHOT -0.27 0.11 PHOT 0.32 0.03 0.32 0.04 6.92 0.27  100
 2708570 1.000 3519  59 PHOT  0.30 0.12 PHOT 0.48 0.04 0.50 0.04 5.77 0.24  212
 2709412 0.998 3204 284 PHOT  0.30 0.12 PHOT 0.29 0.15 0.29 0.17 7.21 1.38   73
 2712835 1.000 3180 270 PHOT -0.34 0.11 PHOT 0.20 0.13 0.20 0.13 8.09 1.68   86
 2713086 1.000 3779  40 PHOT -0.20 0.11 PHOT 0.50 0.03 0.52 0.03 5.67 0.21  186
 2714000 1.000 3777  58 PHOT -0.23 0.13 PHOT 0.49 0.04 0.51 0.05 5.72 0.28  246
 2718250 1.000 3161 281 PHOT  0.00 0.14 PHOT 0.23 0.15 0.23 0.16 7.75 1.63   94
 2718935 1.000 3816  56 PHOT  0.08 0.12 PHOT 0.58 0.04 0.60 0.04 5.18 0.24  295
 2721113 1.000 3777  49 PHOT -0.12 0.13 PHOT 0.51 0.04 0.54 0.04 5.55 0.24  253
 2831828 1.000 2968 271 PHOT  0.04 0.13 PHOT 0.16 0.14 0.16 0.10 8.69 2.40  119
 2832398 1.000 3754  47 PHOT -0.16 0.11 PHOT 0.50 0.04 0.52 0.04 5.66 0.23  197
 2832720 1.000 3350  57 PHOT  0.05 0.10 PHOT 0.34 0.03 0.34 0.04 6.78 0.27   87
 2834564 1.000 3570  59 PHOT -0.16 0.10 PHOT 0.42 0.04 0.43 0.04 6.18 0.25   99
 2834612 1.000 3730  57 PHOT -0.15 0.13 PHOT 0.49 0.04 0.51 0.04 5.70 0.26  220
 2834637 1.000 3330  57 PHOT -0.19 0.11 PHOT 0.29 0.03 0.29 0.04 7.17 0.29   88
 2834778 1.000 3665  60 PHOT -0.13 0.14 PHOT 0.47 0.04 0.49 0.05 5.84 0.27  223
 2835393 1.000 3723  45 PHOT -0.38 0.14 PHOT 0.43 0.04 0.45 0.04 6.09 0.27  223
 2835877 1.000 3227 280 PHOT -0.02 0.18 PHOT 0.26 0.14 0.26 0.15 7.45 1.38  145
 2837046 1.000 3423  57 PHOT -0.40 0.10 PHOT 0.30 0.03 0.30 0.04 7.07 0.29   75
 2837405 1.000 3663  50 PHOT -0.33 0.15 PHOT 0.42 0.04 0.44 0.05 6.16 0.28  225
 2847357 1.000 3685  56 PHOT -0.19 0.13 PHOT 0.46 0.04 0.48 0.04 5.88 0.27  221
 2849894 1.000 3780  60 PHOT  0.08 0.17 PHOT 0.56 0.05 0.59 0.05 5.26 0.30  411
 2859114 1.000 3486  58 PHOT -0.05 0.10 PHOT 0.40 0.03 0.41 0.04 6.34 0.25  108
 2861126 1.000 3702  60 PHOT -0.07 0.13 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  220
 2969106 1.000 3273 281 PHOT  0.39 0.18 PHOT 0.34 0.15 0.35 0.17 6.76 1.21  228
 2969839 1.000 3795  60 PHOT  0.08 0.14 PHOT 0.57 0.05 0.60 0.05 5.22 0.27  322
 2970068 1.000 3494  53 PHOT -0.36 0.16 PHOT 0.34 0.04 0.35 0.04 6.74 0.32  188
 2970823 1.000 3856  54 PHOT  0.14 0.15 PHOT 0.61 0.05 0.63 0.04 5.02 0.26  456
 2971272 1.000 3820  60 PHOT  0.06 0.14 PHOT 0.57 0.05 0.60 0.05 5.20 0.27  329
 2971472 1.000 3190 275 PHOT  0.03 0.10 PHOT 0.25 0.15 0.25 0.16 7.57 1.50   31
 2973361 1.000 3645  59 PHOT -0.19 0.12 PHOT 0.45 0.04 0.47 0.04 5.99 0.27  189
 2973500 1.000 3591  58 PHOT -0.20 0.12 PHOT 0.42 0.04 0.44 0.04 6.18 0.26  157
 2983661 1.000 3332  57 PHOT -0.38 0.13 PHOT 0.26 0.03 0.26 0.04 7.42 0.34  113
 2986833 1.000 3700  60 SPEC  0.02 0.13 PHOT 0.52 0.04 0.54 0.05 5.54 0.27  263
 2988458 1.000 3704  59 PHOT -0.10 0.11 PHOT 0.49 0.04 0.51 0.04 5.70 0.24  159
 2992668 1.000 3559  54 PHOT -0.27 0.10 PHOT 0.39 0.03 0.40 0.04 6.38 0.24   81
 2998208 1.000 3658  60 PHOT  0.07 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  234
 3096408 1.000 3073 286 PHOT  0.04 0.18 PHOT 0.20 0.15 0.19 0.14 8.16 1.96  109
 3099491 1.000 3641  60 PHOT -0.11 0.13 PHOT 0.46 0.04 0.48 0.04 5.89 0.27  214
 3099533 1.000 3507  59 PHOT -0.22 0.11 PHOT 0.37 0.04 0.39 0.04 6.49 0.27  125
 3099900 1.000 3656  58 PHOT -0.17 0.13 PHOT 0.45 0.04 0.48 0.04 5.93 0.27  206
 3100151 1.000 3161 287 PHOT  0.26 0.19 PHOT 0.26 0.15 0.26 0.17 7.46 1.51  149
 3101007 1.000 3823  55 PHOT -0.01 0.14 PHOT 0.56 0.04 0.58 0.04 5.29 0.26  324
 3101838 1.000 3439  60 PHOT  0.14 0.13 PHOT 0.40 0.04 0.42 0.04 6.29 0.27  165
 3102171 1.000 3772  58 PHOT -0.29 0.15 PHOT 0.47 0.05 0.49 0.05 5.82 0.30  275
 3102763 1.000 3611  60 PHOT -0.07 0.13 PHOT 0.45 0.04 0.48 0.04 5.93 0.27  208
 3103172 0.998 3770  50 PHOT -0.03 0.15 PHOT 0.53 0.04 0.56 0.04 5.44 0.26  342
 3103752 1.000 3512  58 PHOT  0.17 0.12 PHOT 0.45 0.04 0.47 0.04 5.95 0.25  168
 3109825 1.000 3729  57 PHOT -0.12 0.10 PHOT 0.50 0.04 0.52 0.04 5.67 0.23  118
 3109945 1.000 3539  58 PHOT  0.19 0.12 PHOT 0.47 0.04 0.49 0.04 5.82 0.25  214
 3111995 1.000 3464  55 PHOT  0.02 0.13 PHOT 0.40 0.04 0.41 0.04 6.34 0.27  171
 3114667 1.000 3966 178 PHOT -0.05 0.22 PHOT 0.58 0.11 0.60 0.10 5.18 0.60  631
 3116544 0.999 3761  53 PHOT -0.22 0.10 PHOT 0.48 0.04 0.51 0.04 5.75 0.22  121
 3119525 1.000 3659  57 PHOT -0.14 0.14 PHOT 0.46 0.04 0.48 0.05 5.87 0.27  237
 3120477 0.999 3407  59 PHOT -0.04 0.12 PHOT 0.35 0.04 0.36 0.04 6.65 0.27  130
 3120913 1.000 3756  54 PHOT -0.24 0.12 PHOT 0.48 0.04 0.50 0.04 5.79 0.26  209
 3128411 1.000 3161 286 PHOT -0.03 0.21 PHOT 0.23 0.14 0.22 0.15 7.79 1.59  156
 3130391 1.000 3826  55 PHOT  0.01 0.14 PHOT 0.56 0.05 0.59 0.04 5.27 0.26  324
 3218308 1.000 3844  60 SPEC  0.23 0.14 SPEC 0.63 0.05 0.65 0.04 4.92 0.26  146
 3218997 1.000 3572  60 PHOT -0.11 0.14 PHOT 0.43 0.04 0.45 0.04 6.11 0.28  202
 3219046 1.000 2819 394 PHOT  0.05 0.26 PHOT 0.14 0.21 0.15 0.04 9.19 4.86   49
 3220581 1.000 3748  59 PHOT  0.05 0.16 PHOT 0.54 0.05 0.57 0.05 5.38 0.29  363
 3221339 1.000 3483  61 PHOT  0.02 0.16 PHOT 0.41 0.04 0.42 0.05 6.26 0.31  230
 3228276 1.000 3359  59 PHOT -0.27 0.12 PHOT 0.29 0.03 0.29 0.04 7.15 0.31   98
 3231403 1.000 3712  55 PHOT -0.23 0.14 PHOT 0.46 0.04 0.49 0.05 5.87 0.28  238
 3235567 1.000 3739  59 PHOT -0.03 0.12 PHOT 0.52 0.04 0.55 0.04 5.51 0.24  210
 3236443 1.000 3057 281 PHOT -0.05 0.08 PHOT 0.18 0.14 0.18 0.12 8.35 1.95   47
 3246721 0.994 3764  52 PHOT -0.28 0.10 PHOT 0.47 0.04 0.49 0.04 5.83 0.23  142
 3323561 1.000 2970 254 PHOT  0.22 0.19 PHOT 0.18 0.14 0.17 0.11 8.47 2.01  101
 3323808 0.999 3527  59 PHOT -0.12 0.09 PHOT 0.40 0.03 0.42 0.04 6.28 0.24   55
 3323964 1.000 3150 287 PHOT  0.41 0.17 PHOT 0.27 0.15 0.27 0.17 7.38 1.47  161
 3327092 1.000 3484  57 PHOT -0.41 0.12 PHOT 0.33 0.04 0.33 0.04 6.86 0.29  113
 3328254 1.000 3601  59 PHOT -0.24 0.17 SPEC 0.41 0.05 0.43 0.05 6.20 0.32  163
 3328483 0.958 3448  58 PHOT -0.07 0.09 PHOT 0.37 0.03 0.38 0.04 6.51 0.25   48
 3329985 1.000 3500  60 PHOT -0.17 0.13 PHOT 0.38 0.04 0.39 0.04 6.44 0.29  163
 3331574 1.000 3813  59 PHOT -0.04 0.09 PHOT 0.55 0.04 0.57 0.04 5.36 0.22   98
 3344747 0.999 3837  56 PHOT  0.02 0.10 PHOT 0.57 0.04 0.60 0.04 5.23 0.23  186
 3347281 1.000 3057 284 PHOT  0.28 0.15 PHOT 0.21 0.15 0.21 0.15 7.99 1.80   86
 3353205 1.000 3387  57 PHOT -0.52 0.10 PHOT 0.27 0.03 0.26 0.04 7.40 0.32  111
 3425850 1.000 3815  60 PHOT  0.02 0.14 PHOT 0.56 0.05 0.59 0.05 5.28 0.27  310
 3426367 1.000 3444  60 SPEC -0.15 0.09 SPEC 0.36 0.03 0.36 0.04 6.64 0.26   75
 3426874 1.000 3768  59 PHOT -0.05 0.13 PHOT 0.53 0.04 0.55 0.04 5.47 0.26  264
 3429943 0.567 3086 281 PHOT -0.08 0.11 PHOT 0.19 0.14 0.19 0.13 8.23 1.85   35
 3431922 1.000 3405 195 PHOT -0.41 0.30 PHOT 0.29 0.11 0.29 0.12 7.15 0.97  215
 3438817 1.000 3774  59 PHOT  0.33 0.12 SPEC 0.63 0.04 0.65 0.04 4.93 0.23  156
 3439791 1.000 3706  49 PHOT -0.37 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.25  178
 3442034 0.899 3669  59 PHOT  0.18 0.10 PHOT 0.54 0.04 0.56 0.04 5.40 0.22  121
 3443131 1.000 3272 276 PHOT  0.04 0.19 PHOT 0.29 0.15 0.29 0.17 7.16 1.33  174
 3443137 1.000 3605  60 PHOT -0.13 0.12 PHOT 0.44 0.04 0.46 0.04 6.04 0.26  160
 3443923 1.000 3355  55 PHOT  0.04 0.10 PHOT 0.34 0.03 0.35 0.04 6.77 0.27   83
 3444822 1.000 3536  60 PHOT -0.08 0.12 PHOT 0.42 0.04 0.43 0.04 6.19 0.26  154
 3445430 1.000 3245 280 PHOT  0.34 0.15 PHOT 0.32 0.15 0.32 0.17 6.95 1.26  140
 3454793 1.000 3506  59 PHOT -0.09 0.12 PHOT 0.40 0.04 0.41 0.04 6.31 0.26  141
 3456560 1.000 3465  58 PHOT -0.23 0.12 PHOT 0.35 0.04 0.36 0.04 6.66 0.28  127
 3457337 1.000 3784  53 PHOT -0.18 0.10 PHOT 0.50 0.04 0.53 0.04 5.63 0.22  156
 3527038 1.000 3778  59 PHOT -0.18 0.14 PHOT 0.50 0.05 0.52 0.05 5.65 0.28  257
 3527088 1.000 3813  57 PHOT -0.24 0.13 PHOT 0.50 0.04 0.52 0.05 5.67 0.27  248
 3527308 1.000 3790  59 PHOT -0.04 0.13 PHOT 0.54 0.04 0.56 0.04 5.41 0.26  253
 3528588 1.000 3723  57 PHOT -0.15 0.12 PHOT 0.49 0.04 0.51 0.04 5.73 0.25  188
 3529760 1.000 3186 281 PHOT  0.11 0.14 PHOT 0.26 0.15 0.25 0.16 7.50 1.50   93
 3530690 1.000 3231 275 PHOT -0.17 0.18 PHOT 0.25 0.14 0.24 0.15 7.61 1.43  142
 3531121 1.000 3665  49 PHOT -0.40 0.18 PHOT 0.41 0.05 0.42 0.05 6.26 0.34  273
 3531176 1.000 3522  58 PHOT -0.40 0.12 PHOT 0.35 0.04 0.36 0.04 6.70 0.29  125
 3532082 1.000 3104 294 PHOT  0.18 0.22 PHOT 0.22 0.16 0.22 0.16 7.85 1.78  153
 3532922 1.000 3456  58 PHOT -0.21 0.12 PHOT 0.35 0.04 0.36 0.04 6.67 0.28  129
 3533437 1.000 3782  51 PHOT  0.09 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.23  322
 3534089 1.000 3512  58 PHOT -0.13 0.12 PHOT 0.39 0.04 0.41 0.04 6.35 0.26  134
 3539770 1.000 3702  50 PHOT -0.34 0.12 PHOT 0.43 0.04 0.45 0.04 6.07 0.25  176
 3540472 1.000 3755  59 PHOT -0.14 0.11 PHOT 0.50 0.04 0.53 0.04 5.63 0.24  173
 3542117 1.000 3570  55 PHOT  0.05 0.10 PHOT 0.46 0.04 0.48 0.04 5.90 0.23  137
 3543187 1.000 3234 277 PHOT -0.07 0.19 PHOT 0.26 0.14 0.26 0.15 7.48 1.38  162
 3545104 1.000 3319 157 PHOT  0.03 0.22 PHOT 0.32 0.09 0.32 0.10 6.95 0.75   58
 3545291 1.000 3845  59 PHOT  0.05 0.13 PHOT 0.58 0.05 0.61 0.04 5.17 0.26  302
 3547283 1.000 3197 283 PHOT  0.15 0.20 PHOT 0.27 0.15 0.26 0.17 7.40 1.46  176
 3550668 1.000 3499  57 PHOT -0.15 0.11 PHOT 0.38 0.03 0.40 0.04 6.43 0.25  114
 3554849 1.000 3740  59 PHOT  0.13 0.13 PHOT 0.56 0.04 0.59 0.04 5.28 0.26  303
 3556011 1.000 3539  58 PHOT  0.05 0.11 PHOT 0.44 0.04 0.46 0.04 6.01 0.25  131
 3556242 1.000 3706  58 PHOT -0.05 0.12 PHOT 0.50 0.04 0.53 0.04 5.62 0.25  205
 3556641 1.000 3202 284 PHOT  0.24 0.19 PHOT 0.28 0.15 0.28 0.17 7.28 1.41  160
 3558162 0.992 3730  51 PHOT -0.26 0.11 PHOT 0.46 0.04 0.49 0.04 5.87 0.24  165
 3558213 1.000 3647  58 PHOT  0.09 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  183
 3558789 1.000 3771  55 PHOT  0.02 0.12 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  255
 3561148 1.000 3394  59 PHOT -0.01 0.09 PHOT 0.35 0.03 0.36 0.04 6.65 0.25   51
 3627095 1.000 3185 274 PHOT -0.14 0.19 PHOT 0.23 0.14 0.22 0.14 7.80 1.52  144
 3627704 1.000 3912  48 PHOT  0.16 0.14 PHOT 0.63 0.04 0.65 0.04 4.92 0.24  408
 3628991 1.000 3607  63 PHOT -0.10 0.20 PHOT 0.45 0.05 0.47 0.06 5.98 0.35  344
 3629595 1.000 3321  55 PHOT -0.42 0.11 PHOT 0.25 0.03 0.25 0.03 7.53 0.32   91
 3629762 0.974 3241  57 PHOT -0.17 0.09 PHOT 0.25 0.03 0.25 0.03 7.57 0.31   15
 3631048 1.000 3375  57 PHOT  0.04 0.12 PHOT 0.35 0.04 0.36 0.04 6.69 0.28  126
 3631317 1.000 3234 275 PHOT  0.09 0.15 PHOT 0.28 0.15 0.28 0.16 7.28 1.37  121
 3631844 1.000 3798  53 PHOT -0.22 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.27  256
 3632783 1.000 3536  60 PHOT -0.23 0.14 PHOT 0.39 0.04 0.40 0.05 6.41 0.30  182
 3633243 1.000 3102 283 PHOT -0.21 0.07 PHOT 0.19 0.14 0.18 0.12 8.32 1.94   74
 3634308 1.000 3790  49 PHOT  0.00 0.14 PHOT 0.55 0.04 0.57 0.04 5.34 0.25  309
 3634402 1.000 3486  59 PHOT  0.08 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.26  136
 3640527 1.000 3495  59 PHOT -0.08 0.11 PHOT 0.39 0.04 0.41 0.04 6.34 0.25  109
 3642851 1.000 3335  55 PHOT -0.06 0.14 PHOT 0.31 0.03 0.32 0.04 6.99 0.29  148
 3643000 1.000 3769  50 PHOT -0.24 0.09 PHOT 0.48 0.03 0.50 0.04 5.76 0.21   92
 3646734 1.000 3551  58 PHOT -0.03 0.10 PHOT 0.43 0.04 0.45 0.04 6.07 0.24  123
 3658619 1.000 3406  55 PHOT -0.44 0.10 PHOT 0.29 0.03 0.29 0.04 7.20 0.28   88
 3658781 1.000 3726  59 PHOT  0.06 0.14 PHOT 0.54 0.05 0.56 0.05 5.41 0.27  288
 3659811 1.000 3653  60 PHOT -0.01 0.12 PHOT 0.49 0.04 0.51 0.04 5.72 0.25  198
 3660458 1.000 3539  55 PHOT -0.12 0.12 PHOT 0.41 0.04 0.43 0.04 6.23 0.25  154
 3727538 1.000 3899  56 PHOT  0.28 0.08 PHOT 0.66 0.04 0.68 0.03 4.76 0.19  431
 3727878 1.000 3790  59 PHOT  0.19 0.12 PHOT 0.60 0.04 0.62 0.04 5.08 0.24  274
 3728186 1.000 3243  57 PHOT  0.16 0.16 PHOT 0.29 0.04 0.29 0.04 7.16 0.33  155
 3730371 1.000 3573  59 PHOT -0.24 0.13 PHOT 0.40 0.04 0.42 0.04 6.29 0.28  174
 3731110 1.000 3642  60 PHOT -0.08 0.14 PHOT 0.47 0.04 0.49 0.05 5.85 0.28  245
 3731432 1.000 3754  54 PHOT -0.30 0.09 PHOT 0.46 0.03 0.48 0.04 5.88 0.23   96
 3732192 1.000 3577  59 PHOT -0.14 0.11 PHOT 0.42 0.04 0.44 0.04 6.14 0.25  129
 3732401 1.000 3737  43 PHOT -0.26 0.18 PHOT 0.47 0.05 0.49 0.05 5.85 0.30  321
 3733158 1.000 3847  62 PHOT  0.06 0.17 PHOT 0.58 0.06 0.61 0.05 5.15 0.31  432
 3733753 1.000 3755  59 PHOT -0.21 0.12 PHOT 0.49 0.04 0.51 0.04 5.73 0.26  195
 3735000 1.000 3082 286 PHOT  0.06 0.14 PHOT 0.20 0.15 0.20 0.15 8.09 1.90   74
 3745742 1.000 3764  57 PHOT -0.30 0.13 PHOT 0.46 0.04 0.49 0.05 5.87 0.27  214
 3745982 1.000 3208 284 PHOT  0.22 0.18 PHOT 0.28 0.15 0.28 0.17 7.27 1.41  157
 3748918 1.000 3817  55 PHOT -0.17 0.10 PHOT 0.51 0.04 0.54 0.04 5.56 0.22  135
 3749934 1.000 3182 280 PHOT  0.10 0.14 PHOT 0.25 0.15 0.25 0.16 7.53 1.51   91
 3750281 1.000 3711 284 PHOT -0.45 0.40 PHOT 0.41 0.17 0.43 0.19 6.23 1.19  682
 3756034 1.000 3788  58 PHOT  0.03 0.10 PHOT 0.56 0.04 0.58 0.04 5.31 0.23  145
 3757251 1.000 3740  58 PHOT -0.05 0.14 PHOT 0.52 0.04 0.54 0.04 5.54 0.26  265
 3757788 1.000 3793  59 PHOT -0.19 0.14 PHOT 0.50 0.05 0.53 0.05 5.63 0.28  269
 3758197 1.000 3812  54 PHOT -0.15 0.12 PHOT 0.52 0.04 0.54 0.04 5.53 0.25  237
 3760677 1.000 3795  57 PHOT  0.21 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.23  271
 3762903 1.000 3532  60 PHOT -0.28 0.13 PHOT 0.37 0.04 0.39 0.04 6.49 0.29  151
 3765134 1.000 3631  59 PHOT -0.35 0.12 PHOT 0.40 0.04 0.42 0.04 6.27 0.28  162
 3830820 1.000 3742  30 PHOT -0.27 0.11 PHOT 0.46 0.03 0.49 0.03 5.87 0.20  193
 3831534 1.000 3470  59 PHOT -0.12 0.12 PHOT 0.38 0.04 0.39 0.04 6.49 0.27  135
 3831911 1.000 3854  53 PHOT  0.13 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.22  235
 3832427 1.000 3644  52 PHOT -0.51 0.05 PHOT 0.37 0.03 0.39 0.03 6.49 0.21  268
 3836257 1.000 3875  53 PHOT  0.13 0.14 PHOT 0.61 0.05 0.63 0.04 5.01 0.25  393
 3837507 1.000 3766  59 PHOT  0.09 0.11 PHOT 0.56 0.04 0.59 0.04 5.27 0.23  186
 3837858 1.000 3540  56 PHOT  0.05 0.14 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  219
 3838294 1.000 3572  58 PHOT -0.03 0.11 PHOT 0.44 0.04 0.46 0.04 6.00 0.24  140
 3838516 1.000 3406 270 PHOT  0.48 0.09 PHOT 0.44 0.14 0.46 0.16 6.03 0.96  321
 3839857 1.000 2915 322 PHOT  0.67 0.30 PHOT 0.19 0.17 0.19 0.15 8.26 2.31  108
 3842480 1.000 3889  62 PHOT  0.29 0.11 PHOT 0.66 0.04 0.67 0.04 4.77 0.23  599
 3849571 1.000 3226 269 PHOT -0.11 0.15 PHOT 0.25 0.13 0.25 0.15 7.56 1.37  116
 3852064 1.000 3808  50 PHOT -0.16 0.15 PHOT 0.52 0.05 0.54 0.05 5.55 0.27  323
 3854072 1.000 3208 269 PHOT -0.22 0.11 PHOT 0.23 0.13 0.22 0.14 7.79 1.48   57
 3868271 1.000 3245 272 PHOT  0.20 0.15 PHOT 0.30 0.15 0.30 0.16 7.11 1.29  126
 3934090 1.000 3816  56 PHOT  0.21 0.10 PHOT 0.61 0.04 0.63 0.04 5.01 0.21  240
 3934593 1.000 3728  59 PHOT  0.00 0.14 PHOT 0.53 0.05 0.55 0.05 5.49 0.28  290
 3934755 1.000 3469  56 PHOT -0.31 0.12 PHOT 0.34 0.03 0.35 0.04 6.76 0.28  119
 3934861 1.000 3799  57 PHOT -0.17 0.21 PHOT 0.51 0.06 0.53 0.06 5.58 0.37  485
 3935499 1.000 3786  54 PHOT  0.03 0.12 PHOT 0.56 0.04 0.58 0.04 5.32 0.23  228
 3935942 1.000 3595  59 PHOT  0.04 0.05 SPEC 0.47 0.03 0.49 0.04 5.83 0.21  183
 3936621 1.000 3756  61 PHOT  0.20 0.16 PHOT 0.59 0.05 0.61 0.05 5.14 0.28  415
 3938087 1.000 3022 277 PHOT  0.06 0.11 PHOT 0.18 0.15 0.18 0.12 8.39 2.10   45
 3939546 1.000 3588  60 PHOT  0.28 0.14 PHOT 0.52 0.04 0.54 0.05 5.54 0.26  336
 3940072 1.000 3391  56 PHOT -0.31 0.09 PHOT 0.30 0.03 0.30 0.04 7.08 0.27   53
 3940275 1.000 3081 286 PHOT  0.01 0.16 PHOT 0.20 0.15 0.19 0.14 8.15 1.95   97
 3940366 1.000 3072 286 PHOT -0.03 0.16 PHOT 0.19 0.14 0.19 0.13 8.25 1.90   95
 3940372 1.000 3498  55 PHOT  0.02 0.12 PHOT 0.42 0.04 0.43 0.04 6.20 0.26  166
 3941669 1.000 3308  53 PHOT -0.24 0.12 PHOT 0.27 0.03 0.27 0.03 7.35 0.30   99
 3946894 1.000 3691  59 PHOT -0.10 0.10 PHOT 0.48 0.04 0.51 0.04 5.74 0.23  122
 3951599 1.000 3749  43 PHOT -0.33 0.13 PHOT 0.45 0.04 0.47 0.04 5.94 0.26  237
 3953701 0.996 3785  63 PHOT -0.38 0.11 PHOT 0.45 0.04 0.47 0.04 5.95 0.27  384
 3954217 1.000 3761  57 PHOT  0.07 0.14 PHOT 0.56 0.05 0.58 0.05 5.31 0.26  318
 3955879 1.000 3815  56 PHOT -0.08 0.12 PHOT 0.54 0.04 0.56 0.04 5.42 0.24  243
 3955891 0.999 3656  57 PHOT -0.06 0.13 PHOT 0.48 0.04 0.50 0.04 5.78 0.25  212
 3955963 0.983 3794  44 PHOT -0.35 0.09 PHOT 0.46 0.03 0.48 0.03 5.88 0.20  133
 3956389 1.000 3851  49 PHOT -0.21 0.13 PHOT 0.51 0.04 0.54 0.04 5.56 0.25  261
 3962433 1.000 3804  59 PHOT  0.06 0.14 PHOT 0.57 0.05 0.59 0.05 5.23 0.26  314
 3965229 1.000 3685  57 PHOT -0.21 0.12 PHOT 0.46 0.04 0.48 0.04 5.91 0.26  183
 3966704 1.000 3827  52 PHOT -0.10 0.15 PHOT 0.54 0.05 0.56 0.05 5.43 0.27  318
 3974567 1.000 3778  47 PHOT -0.09 0.12 PHOT 0.52 0.04 0.55 0.04 5.51 0.23  237
 3974804 1.000 3591  50 PHOT -0.33 0.10 PHOT 0.39 0.03 0.40 0.04 6.37 0.24  108
 4036313 1.000 3566  59 PHOT -0.07 0.10 PHOT 0.43 0.04 0.45 0.04 6.08 0.24   83
 4037777 1.000 3043 279 PHOT -0.09 0.25 PHOT 0.18 0.14 0.17 0.11 8.47 2.06  103
 4037849 1.000 3724  49 PHOT -0.36 0.17 PHOT 0.44 0.05 0.46 0.05 6.05 0.31  275
 4038210 1.000 3238 275 PHOT -0.02 0.20 PHOT 0.27 0.14 0.27 0.15 7.39 1.33  171
 4038439 1.000 3634  60 PHOT -0.17 0.14 PHOT 0.45 0.04 0.47 0.05 5.99 0.28  217
 4039602 1.000 3193 265 PHOT -0.39 0.15 PHOT 0.20 0.13 0.20 0.13 8.09 1.65  123
 4039945 1.000 3155 272 PHOT -0.34 0.11 PHOT 0.19 0.13 0.19 0.12 8.22 1.78   86
 4040205 1.000 3024 279 PHOT  0.12 0.15 PHOT 0.19 0.15 0.18 0.13 8.32 2.05   77
 4043389 1.000 3531  58 PHOT -0.19 0.09 PHOT 0.39 0.03 0.41 0.04 6.37 0.24   21
 4044678 1.000 3773  59 PHOT -0.17 0.12 PHOT 0.50 0.04 0.52 0.04 5.64 0.26  205
 4049158 1.000 3789  56 PHOT -0.05 0.12 PHOT 0.54 0.04 0.56 0.04 5.42 0.24  214
 4055820 1.000 3439  56 PHOT -0.31 0.10 PHOT 0.33 0.03 0.33 0.04 6.87 0.27   76
 4058829 1.000 3055 287 PHOT  0.24 0.23 PHOT 0.21 0.15 0.20 0.15 8.03 1.87  147
 4060375 1.000 3427  59 PHOT -0.08 0.12 PHOT 0.36 0.04 0.37 0.04 6.61 0.28  134
 4060965 1.000 3559  55 PHOT  0.03 0.10 PHOT 0.45 0.04 0.47 0.04 5.97 0.24  133
 4061149 1.000 3661  60 SPEC -0.45 0.09 SPEC 0.39 0.04 0.41 0.04 6.35 0.26  179
 4066568 1.000 3057 273 PHOT  0.50 0.29 PHOT 0.23 0.15 0.23 0.15 7.77 1.61  134
 4067894 0.998 3481  58 PHOT -0.04 0.13 PHOT 0.39 0.04 0.41 0.04 6.34 0.27  162
 4068018 1.000 3856  49 PHOT -0.07 0.11 PHOT 0.55 0.04 0.58 0.04 5.33 0.22  217
 4068727 1.000 3825  58 PHOT  0.29 0.10 PHOT 0.64 0.04 0.66 0.04 4.86 0.22  371
 4074068 1.000 3547  58 PHOT -0.25 0.12 PHOT 0.39 0.04 0.40 0.04 6.40 0.28  153
 4077867 1.000 3627  49 PHOT  0.35 0.09 PHOT 0.55 0.03 0.58 0.03 5.32 0.19  254
 4078087 1.000 3786  51 PHOT -0.10 0.12 PHOT 0.52 0.04 0.55 0.04 5.50 0.23  222
 4078175 0.909 3827  55 PHOT -0.01 0.09 PHOT 0.56 0.04 0.58 0.03 5.29 0.20   68
 4136868 1.000 3252 276 PHOT  0.35 0.13 PHOT 0.32 0.15 0.33 0.17 6.91 1.23  105
 4137187 1.000 3824  51 PHOT -0.11 0.11 PHOT 0.53 0.04 0.56 0.04 5.45 0.22  199
 4137343 1.000 3873  50 PHOT  0.30 0.13 PHOT 0.65 0.04 0.67 0.04 4.78 0.22  429
 4138309 1.000 3188 281 PHOT  0.02 0.21 PHOT 0.25 0.15 0.24 0.16 7.59 1.55  163
 4139476 1.000 3823  54 PHOT  0.14 0.11 PHOT 0.60 0.04 0.62 0.04 5.08 0.22  314
 4140231 1.000 3477  59 PHOT -0.01 0.09 PHOT 0.40 0.03 0.41 0.04 6.33 0.24   49
 4140528 1.000 3456  59 PHOT -0.30 0.13 PHOT 0.34 0.04 0.34 0.04 6.80 0.30  139
 4142344 1.000 3953 188 PHOT  0.04 0.14 PHOT 0.60 0.11 0.63 0.10 5.04 0.58  339
 4142357 1.000 3641  61 PHOT -0.29 0.16 PHOT 0.42 0.05 0.44 0.05 6.15 0.32  233
 4142439 0.983 3111 285 PHOT -0.03 0.10 PHOT 0.21 0.14 0.20 0.14 8.04 1.73   25
 4142890 1.000 3437  57 PHOT -0.24 0.09 PHOT 0.34 0.03 0.34 0.04 6.80 0.26   49
 4142913 0.817 3199 399 PHOT -0.21 0.09 PHOT 0.23 0.20 0.22 0.20 7.81 2.21    7
 4143184 1.000 3596  58 PHOT -0.12 0.14 PHOT 0.44 0.04 0.46 0.05 6.05 0.28  215
 4143926 1.000 3780  64 PHOT -0.16 0.21 PHOT 0.50 0.06 0.53 0.06 5.61 0.38  453
 4148125 0.999 3819  56 PHOT -0.09 0.09 PHOT 0.54 0.04 0.56 0.04 5.42 0.22  129
 4155840 1.000 3591  53 PHOT  0.06 0.13 PHOT 0.47 0.04 0.49 0.04 5.82 0.25  224
 4159885 1.000 3735  44 PHOT -0.41 0.12 PHOT 0.43 0.04 0.45 0.04 6.11 0.25  211
 4164310 1.000 3511  58 PHOT -0.11 0.11 PHOT 0.40 0.04 0.41 0.04 6.32 0.26  130
 4164424 1.000 3827  59 PHOT  0.02 0.13 PHOT 0.57 0.05 0.59 0.04 5.24 0.26  291
 4168240 1.000 3156 284 PHOT  0.03 0.16 PHOT 0.23 0.15 0.23 0.16 7.74 1.65  112
 4172805 1.000 3700  60 SPEC -0.06 0.13 PHOT 0.50 0.04 0.52 0.04 5.65 0.26  234
 4173466 1.000 3449  57 PHOT -0.45 0.12 PHOT 0.30 0.03 0.31 0.04 7.05 0.30  106
 4173626 0.997 3801  55 PHOT -0.10 0.10 PHOT 0.53 0.04 0.55 0.04 5.48 0.22  164
 4175398 0.965 3724  60 SPEC -0.12 0.11 SPEC 0.49 0.04 0.52 0.04 5.68 0.25   98
 4175517 0.964 3503 170 PHOT -0.42 0.22 PHOT 0.33 0.09 0.34 0.11 6.80 0.76  108
 4175707 1.000 3687  56 PHOT  0.09 0.11 PHOT 0.53 0.04 0.55 0.04 5.47 0.23  177
 4179525 1.000 3738  59 PHOT  0.05 0.10 PHOT 0.54 0.04 0.57 0.04 5.39 0.23  153
 4181240 0.991 3540  57 PHOT -0.28 0.11 PHOT 0.38 0.04 0.39 0.04 6.46 0.26  118
 4181245 1.000 3640  60 PHOT -0.09 0.13 PHOT 0.47 0.04 0.49 0.04 5.86 0.26  206
 4242514 1.000 3470  58 PHOT -0.44 0.12 PHOT 0.32 0.04 0.32 0.04 6.95 0.30  118
 4243354 1.000 3819  60 SPEC -0.33 0.12 SPEC 0.47 0.04 0.50 0.05 5.80 0.27  199
 4245854 1.000 3187 283 PHOT  0.19 0.20 PHOT 0.26 0.15 0.26 0.17 7.42 1.47  161
 4246255 1.000 3542  61 PHOT -0.08 0.17 PHOT 0.42 0.04 0.44 0.05 6.18 0.31  248
 4247370 1.000 3789  55 PHOT -0.19 0.20 PHOT 0.50 0.06 0.53 0.06 5.63 0.35  430
 4249500 1.000 3456  57 PHOT -0.14 0.10 PHOT 0.36 0.03 0.37 0.04 6.58 0.26   84
 4249538 1.000 3845  60 PHOT  0.04 0.17 PHOT 0.58 0.05 0.60 0.05 5.18 0.30  425
 4253385 1.000 3659  59 PHOT -0.07 0.11 PHOT 0.48 0.04 0.50 0.04 5.78 0.25  174
 4256046 1.000 3206 279 PHOT -0.16 0.21 PHOT 0.23 0.14 0.23 0.15 7.73 1.52  169
 4262814 1.000 3680  57 PHOT -0.19 0.13 PHOT 0.46 0.04 0.48 0.04 5.90 0.27  220
 4265815 1.000 3637  59 PHOT  0.10 0.11 PHOT 0.51 0.04 0.53 0.04 5.61 0.24  171
 4269448 1.000 3775   7 PHOT -0.00 0.12 PHOT 0.54 0.03 0.57 0.03 5.39 0.18  298
 4270066 1.000 3261 279 PHOT  0.23 0.19 PHOT 0.31 0.15 0.32 0.17 6.99 1.28  188
 4270441 1.000 3778  59 PHOT -0.24 0.15 PHOT 0.48 0.05 0.51 0.05 5.74 0.29  273
 4271485 1.000 3851  55 PHOT  0.11 0.11 PHOT 0.60 0.04 0.62 0.04 5.07 0.22  261
 4272610 1.000 3753  48 PHOT -0.35 0.14 PHOT 0.45 0.04 0.47 0.05 5.96 0.28  250
 4275230 1.000 3807  53 PHOT -0.10 0.12 PHOT 0.53 0.04 0.55 0.04 5.47 0.24  238
 4275254 1.000 3785  55 PHOT -0.16 0.11 PHOT 0.51 0.04 0.53 0.04 5.60 0.24  199
 4275681 1.000 3524  57 PHOT -0.29 0.13 PHOT 0.37 0.04 0.38 0.04 6.53 0.29  157
 4277598 1.000 3399  58 PHOT -0.36 0.12 PHOT 0.30 0.04 0.30 0.04 7.11 0.31  116
 4277623 1.000 3523  58 PHOT  0.03 0.11 PHOT 0.43 0.04 0.45 0.04 6.10 0.25  128
 4279048 1.000 3855  59 PHOT  0.11 0.13 PHOT 0.60 0.05 0.62 0.04 5.08 0.25  315
 4280967 1.000 3867  57 PHOT  0.33 0.04 PHOT 0.66 0.03 0.68 0.03 4.75 0.17  406
 4281425 1.000 3790  57 PHOT -0.21 0.12 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  219
 4283965 1.000 3594  57 PHOT  0.05 0.12 PHOT 0.47 0.04 0.49 0.04 5.81 0.26  202
 4284582 0.921 3520 247 PHOT -0.15 0.11 PHOT 0.39 0.12 0.41 0.14 6.35 0.89   81
 4346433 1.000 3181 285 PHOT  0.24 0.20 PHOT 0.27 0.15 0.27 0.17 7.39 1.47  170
 4346765 1.000 3599  60 PHOT -0.29 0.14 PHOT 0.40 0.04 0.42 0.05 6.29 0.30  195
 4346809 1.000 3464  59 PHOT  0.06 0.11 PHOT 0.40 0.04 0.42 0.04 6.28 0.26  117
 4347244 1.000 3831 227 PHOT -0.30 0.34 PHOT 0.49 0.14 0.51 0.15 5.73 0.90  908
 4348208 0.999 3300 268 PHOT  0.22 0.13 PHOT 0.33 0.14 0.34 0.16 6.81 1.16  107
 4349469 1.000 3682  59 PHOT -0.00 0.11 PHOT 0.50 0.04 0.53 0.04 5.62 0.24  170
 4349785 1.000 3682  50 PHOT -0.46 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.27  179
 4350214 1.000 3385  59 PHOT -0.27 0.13 PHOT 0.31 0.04 0.31 0.04 7.04 0.31  118
 4351751 1.000 3681 114 PHOT -0.16 0.17 PHOT 0.47 0.07 0.49 0.07 5.85 0.44  477
 4355120 1.000 3614  59 PHOT -0.06 0.10 PHOT 0.46 0.04 0.48 0.04 5.91 0.24  114
 4355503 1.000 3720  59 PHOT  0.07 0.11 PHOT 0.54 0.04 0.56 0.04 5.41 0.24  193
 4357520 1.000 3814  56 PHOT  0.06 0.11 PHOT 0.57 0.04 0.60 0.04 5.22 0.23  222
 4364717 1.000 3325  56 PHOT -0.58 0.12 PHOT 0.23 0.03 0.23 0.03 7.75 0.35  119
 4367318 1.000 3726  60 PHOT  0.08 0.12 PHOT 0.54 0.04 0.57 0.04 5.38 0.25  236
 4370784 1.000 3133 286 PHOT  0.10 0.21 PHOT 0.23 0.15 0.22 0.16 7.79 1.70  151
 4370970 1.000 3574  59 PHOT  0.10 0.10 PHOT 0.47 0.04 0.49 0.04 5.81 0.24  124
 4375359 0.999 3493  60 PHOT -0.28 0.13 PHOT 0.36 0.04 0.36 0.04 6.64 0.29  144
 4378621 1.000 3670  59 PHOT  0.04 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.25  191
 4381324 0.999 3666  59 PHOT  0.05 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  233
 4381741 1.000 3835  57 PHOT  0.13 0.09 PHOT 0.60 0.04 0.62 0.04 5.07 0.21  133
 4383248 1.000 3764  59 PHOT  0.06 0.12 PHOT 0.55 0.04 0.58 0.04 5.33 0.25  226
 4386137 1.000 3799  44 PHOT  0.41 0.07 PHOT 0.66 0.03 0.67 0.03 4.76 0.15  334
 4386313 1.000 3858  54 PHOT  0.12 0.11 PHOT 0.60 0.04 0.62 0.04 5.06 0.22  256
 4387448 1.000 3816  58 PHOT -0.09 0.11 PHOT 0.53 0.04 0.56 0.04 5.43 0.24  199
 4446088 1.000 3472  61 PHOT  0.07 0.14 PHOT 0.41 0.04 0.43 0.05 6.24 0.29  198
 4446105 1.000 3745  35 PHOT -0.09 0.17 PHOT 0.51 0.04 0.53 0.05 5.58 0.27  372
 4448009 1.000 3531 181 PHOT  0.04 0.27 PHOT 0.44 0.11 0.46 0.12 6.05 0.74  263
 4454219 0.995 3120 283 PHOT -0.15 0.13 PHOT 0.20 0.14 0.19 0.13 8.15 1.80   75
 4454364 1.000 3586  56 PHOT -0.37 0.12 PHOT 0.38 0.04 0.39 0.04 6.45 0.28  155
 4458155 1.000 3565  57 PHOT -0.19 0.13 PHOT 0.41 0.04 0.43 0.04 6.24 0.27  179
 4458473 1.000 3149 290 PHOT  0.33 0.21 PHOT 0.26 0.16 0.26 0.17 7.45 1.53  185
 4465957 1.000 3541  59 PHOT -0.20 0.11 PHOT 0.40 0.04 0.41 0.04 6.34 0.27  131
 4466520 0.957 3385  59 PHOT  0.10 0.10 PHOT 0.36 0.03 0.37 0.04 6.57 0.26   66
 4469481 1.000 3119 282 PHOT  0.08 0.12 PHOT 0.22 0.15 0.22 0.15 7.87 1.71   54
 4470937 0.999 3228 392 PHOT -0.33 0.09 PHOT 0.22 0.19 0.22 0.20 7.84 2.19    8
 4473475 0.993 3449  45 PHOT -0.26 0.11 PHOT 0.34 0.03 0.35 0.03 6.77 0.24  110
 4474292 1.000 3879  57 PHOT  0.09 0.13 PHOT 0.60 0.05 0.62 0.04 5.06 0.25  322
 4476546 1.000 3430  60 PHOT -0.26 0.13 PHOT 0.33 0.04 0.34 0.04 6.84 0.30  126
 4482203 1.000 3890  52 PHOT  0.41 0.06 PHOT 0.69 0.03 0.70 0.03 4.60 0.16  445
 4483841 1.000 3592  59 PHOT  0.16 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  178
 4488006 0.999 3430  57 PHOT -0.31 0.12 PHOT 0.32 0.03 0.33 0.04 6.91 0.29  123
 4489051 1.000 3542  56 PHOT -0.38 0.10 PHOT 0.36 0.03 0.37 0.04 6.61 0.26   91
 4489414 0.928 3662  60 PHOT -0.08 0.10 PHOT 0.48 0.04 0.50 0.04 5.79 0.24  139
 4540508 1.000 3681  55 PHOT -0.19 0.13 PHOT 0.46 0.04 0.48 0.04 5.90 0.27  221
 4543236 1.000 3567  59 PHOT -0.19 0.06 SPEC 0.41 0.03 0.43 0.03 6.24 0.22  178
 4543237 1.000 3773  53 PHOT -0.28 0.10 PHOT 0.47 0.04 0.49 0.04 5.82 0.23  135
 4543884 1.000 3743  61 PHOT -0.10 0.15 PHOT 0.51 0.05 0.53 0.05 5.60 0.29  296
 4544623 1.000 3705  60 PHOT  0.03 0.14 PHOT 0.52 0.05 0.55 0.05 5.51 0.28  279
 4544639 1.000 3564  60 PHOT -0.14 0.14 PHOT 0.42 0.04 0.44 0.04 6.18 0.28  189
 4544783 1.000 3548  56 PHOT -0.15 0.14 PHOT 0.41 0.04 0.42 0.04 6.25 0.28  190
 4545041 1.000 3455  56 PHOT  0.23 0.11 PHOT 0.43 0.04 0.45 0.04 6.11 0.24  161
 4545209 1.000 3283  32 PHOT -0.34 0.12 PHOT 0.25 0.02 0.24 0.02 7.59 0.23   90
 4546541 1.000 3016 276 PHOT  0.17 0.17 PHOT 0.19 0.15 0.18 0.13 8.30 2.01   95
 4551429 0.998 3640  59 PHOT  0.18 0.12 SPEC 0.52 0.04 0.55 0.04 5.49 0.24  139
 4553205 1.000 3412  55 PHOT  0.08 0.05 SPEC 0.38 0.03 0.39 0.03 6.47 0.22  147
 4554781 1.000 3717  50 PHOT -0.46 0.02 PHOT 0.41 0.02 0.43 0.03 6.22 0.17   86
 4568514 1.000 3101 289 PHOT  0.23 0.17 PHOT 0.23 0.15 0.22 0.16 7.81 1.72  107
 4569115 1.000 3864  49 PHOT  0.25 0.13 SPEC 0.64 0.04 0.66 0.04 4.86 0.23  333
 4571091 1.000 3677  49 PHOT -0.37 0.10 PHOT 0.42 0.03 0.43 0.04 6.19 0.23  138
 4579228 1.000 3820  56 PHOT  0.30 0.07 PHOT 0.64 0.03 0.66 0.03 4.87 0.18  386
 4581344 1.000 3875  55 PHOT  0.22 0.13 PHOT 0.63 0.04 0.65 0.04 4.88 0.24  389
 4633585 1.000 3742  53 PHOT -0.31 0.11 PHOT 0.46 0.04 0.48 0.04 5.92 0.25  176
 4637507 1.000 3685  57 PHOT  0.04 0.17 PHOT 0.52 0.05 0.54 0.05 5.54 0.30  403
 4639615 1.000 3720  49 PHOT -0.43 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.25  172
 4640084 1.000 3811  50 PHOT -0.10 0.14 PHOT 0.53 0.04 0.55 0.04 5.46 0.25  293
 4641097 1.000 3593  60 PHOT  0.03 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.27  210
 4645733 1.000 3859  56 PHOT  0.01 0.14 PHOT 0.57 0.05 0.60 0.05 5.21 0.27  343
 4647681 1.000 3327 266 PHOT  0.14 0.23 PHOT 0.34 0.14 0.34 0.16 6.78 1.17  269
 4648234 0.999 3768  58 PHOT -0.23 0.10 PHOT 0.48 0.04 0.51 0.04 5.74 0.23  107
 4651273 1.000 3795  53 PHOT -0.19 0.14 PHOT 0.50 0.04 0.53 0.05 5.63 0.27  291
 4655612 1.000 3859  55 PHOT -0.36 0.14 SPEC 0.48 0.05 0.50 0.05 5.78 0.29  114
 4660255 1.000 3864  49 PHOT -0.10 0.12 PHOT 0.55 0.04 0.57 0.04 5.36 0.23  249
 4662431 1.000 3649  59 PHOT -0.19 0.14 PHOT 0.45 0.04 0.47 0.05 5.98 0.28  219
 4669176 1.000 3590  59 PHOT -0.08 0.11 PHOT 0.44 0.04 0.46 0.04 6.01 0.25  140
 4669977 1.000 3458  59 PHOT -0.22 0.12 PHOT 0.35 0.04 0.36 0.04 6.67 0.28  128
 4672900 1.000 3499  56 PHOT -0.46 0.10 PHOT 0.33 0.03 0.33 0.04 6.87 0.28   94
 4673366 1.000 3829  55 PHOT -0.09 0.14 PHOT 0.54 0.05 0.56 0.05 5.41 0.27  310
 4680268 1.000 3848  54 PHOT  0.27 0.09 PHOT 0.64 0.04 0.66 0.03 4.85 0.20  370
 4680642 1.000 3581  60 PHOT  0.03 0.13 PHOT 0.46 0.04 0.48 0.04 5.88 0.27  203
 4680677 0.996 3810  58 PHOT -0.19 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  238
 4725531 1.000 3895  58 PHOT  0.25 0.11 PHOT 0.65 0.04 0.67 0.04 4.81 0.22  378
 4725681 1.000 3866  60 SPEC -0.01 0.07 SPEC 0.57 0.03 0.60 0.03 5.23 0.20  261
 4726192 1.000 3770  52 PHOT -0.09 0.16 SPEC 0.52 0.05 0.54 0.05 5.53 0.28  167
 4726552 1.000 3420  61 PHOT -0.20 0.17 PHOT 0.34 0.04 0.34 0.05 6.80 0.33  188
 4729962 1.000 3713  60 PHOT  0.02 0.13 PHOT 0.52 0.05 0.55 0.05 5.50 0.27  260
 4730040 1.000 3484 245 PHOT -0.43 0.19 PHOT 0.32 0.13 0.33 0.14 6.88 1.05  285
 4731525 0.999 3475  59 PHOT -0.18 0.10 PHOT 0.37 0.03 0.38 0.04 6.56 0.26   66
 4732678 0.502 3963 179 PHOT  0.10 0.10 PHOT 0.62 0.10 0.64 0.09 4.95 0.53  144
 4735754 1.000 3784  59 PHOT  0.05 0.10 PHOT 0.56 0.04 0.58 0.04 5.29 0.23  147
 4735815 1.000 3692  54 PHOT  0.04 0.13 PHOT 0.52 0.04 0.54 0.04 5.53 0.25  255
 4737129 1.000 3764  56 PHOT  0.30 0.11 PHOT 0.61 0.04 0.64 0.04 4.99 0.22  326
 4738451 1.000 3744  57 PHOT  0.16 0.15 PHOT 0.57 0.05 0.60 0.05 5.23 0.27  399
 4741455 0.999 3804  58 PHOT -0.12 0.12 PHOT 0.52 0.04 0.55 0.04 5.51 0.24  211
 4743065 1.000 3723  57 PHOT -0.34 0.17 PHOT 0.44 0.05 0.46 0.05 6.03 0.33  303
 4752465 1.000 3566  59 PHOT -0.30 0.12 PHOT 0.39 0.04 0.40 0.04 6.41 0.28  137
 4755441 1.000 3556  58 PHOT -0.16 0.12 PHOT 0.41 0.04 0.43 0.04 6.23 0.26  166
 4756536 0.993 3076 283 PHOT -0.04 0.10 PHOT 0.19 0.14 0.19 0.13 8.25 1.87   30
 4756732 1.000 3736  52 PHOT -0.40 0.14 PHOT 0.43 0.04 0.45 0.05 6.08 0.29  234
 4758595 1.000 3683  57 PHOT -0.21 0.09 PHOT 0.46 0.03 0.48 0.04 5.91 0.23   41
 4758926 1.000 3788  59 PHOT -0.20 0.14 PHOT 0.50 0.05 0.52 0.05 5.65 0.28  261
 4758956 1.000 3460  54 PHOT -0.33 0.11 PHOT 0.33 0.03 0.34 0.04 6.83 0.28  113
 4764652 1.000 3598  58 PHOT  0.00 0.12 PHOT 0.46 0.04 0.49 0.04 5.87 0.25  179
 4768453 1.000 3911  42 PHOT  0.28 0.06 PHOT 0.66 0.03 0.68 0.02 4.75 0.14  240
 4768944 1.000 3495  60 PHOT -0.21 0.12 PHOT 0.37 0.04 0.38 0.04 6.52 0.28  140
 4773065 1.000 3823  59 PHOT  0.11 0.12 PHOT 0.59 0.04 0.61 0.04 5.13 0.24  267
 4773250 1.000 3579  59 PHOT  0.04 0.11 PHOT 0.46 0.04 0.48 0.04 5.88 0.25  160
 4813925 1.000 3613  55 PHOT -0.24 0.14 PHOT 0.42 0.04 0.44 0.04 6.16 0.28  202
 4814229 1.000 3521  58 PHOT  0.31 0.10 PHOT 0.48 0.04 0.51 0.04 5.74 0.23  202
 4815654 1.000 2935 243 PHOT  0.13 0.15 PHOT 0.16 0.13 0.16 0.08 8.73 2.20   70
 4818089 1.000 3674  60 PHOT -0.06 0.12 PHOT 0.49 0.04 0.51 0.04 5.72 0.25  195
 4818821 1.000 3825  50 PHOT  0.01 0.14 PHOT 0.56 0.04 0.59 0.04 5.27 0.25  333
 4819512 0.851 3504  55 PHOT -0.24 0.19 PHOT 0.37 0.05 0.38 0.05 6.53 0.34  255
 4819766 1.000 3709  59 PHOT -0.02 0.13 PHOT 0.51 0.04 0.54 0.04 5.57 0.26  241
 4821787 0.996 3775  45 PHOT  0.34 0.15 PHOT 0.63 0.04 0.65 0.04 4.92 0.24  541
 4824105 1.000 3157 288 PHOT  0.25 0.16 PHOT 0.26 0.15 0.25 0.17 7.50 1.54  114
 4825739 0.998 3488  30 PHOT -0.59 0.11 PHOT 0.30 0.02 0.30 0.03 7.12 0.22  200
 4826968 1.000 3137 291 PHOT -0.05 0.20 PHOT 0.22 0.15 0.21 0.15 7.94 1.70  160
 4827161 1.000 3525  58 PHOT -0.17 0.11 PHOT 0.39 0.04 0.41 0.04 6.36 0.26  120
 4831331 1.000 3606  60 PHOT -0.05 0.12 PHOT 0.46 0.04 0.48 0.04 5.92 0.26  180
 4831378 1.000 3148 280 PHOT -0.07 0.15 PHOT 0.22 0.14 0.21 0.14 7.90 1.61   92
 4832572 1.000 3445  59 PHOT  0.02 0.11 PHOT 0.38 0.04 0.40 0.04 6.41 0.27  116
 4840079 1.000 3467  57 PHOT -0.25 0.13 PHOT 0.35 0.04 0.36 0.04 6.69 0.29  146
 4841888 0.989 3687  81 PHOT -0.21 0.10 PHOT 0.46 0.05 0.48 0.05 5.91 0.30   36
 4844987 1.000 3636  57 PHOT -0.16 0.11 PHOT 0.45 0.04 0.47 0.04 5.97 0.24  134
 4845639 1.000 3068 282 PHOT -0.11 0.19 PHOT 0.18 0.14 0.18 0.12 8.36 1.98  108
 4845745 1.000 3123 313 PHOT  0.49 0.30 PHOT 0.26 0.17 0.26 0.18 7.43 1.65  174
 4848778 1.000 3774  54 PHOT -0.14 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.23  172
 4852201 1.000 3100 288 PHOT  0.06 0.20 PHOT 0.21 0.15 0.21 0.15 8.00 1.85  131
 4861287 0.945 3801  57 PHOT -0.10 0.11 PHOT 0.53 0.04 0.55 0.04 5.47 0.24  196
 4862505 1.000 3380  59 PHOT  0.05 0.12 PHOT 0.35 0.04 0.36 0.04 6.65 0.29  132
 4863874 0.986 3623  59 PHOT -0.15 0.12 PHOT 0.44 0.04 0.46 0.04 6.00 0.26  162
 4902806 1.000 3572  59 PHOT -0.23 0.10 PHOT 0.40 0.04 0.42 0.04 6.28 0.25   99
 4904469 1.000 3910  61 PHOT  0.28 0.11 PHOT 0.66 0.04 0.68 0.04 4.75 0.23  678
 4904647 1.000 3475  59 PHOT  0.15 0.09 PHOT 0.43 0.04 0.44 0.04 6.13 0.24   72
 4908089 1.000 3774  49 PHOT -0.13 0.10 PHOT 0.51 0.04 0.54 0.04 5.58 0.21  155
 4909186 0.985 3343  54 PHOT -0.45 0.08 PHOT 0.26 0.03 0.26 0.03 7.47 0.29   49
 4913852 1.000 3610  60 SPEC  0.23 0.06 SPEC 0.52 0.03 0.54 0.04 5.52 0.21  247
 4914132 1.000 3240 273 PHOT -0.08 0.20 PHOT 0.26 0.14 0.26 0.15 7.46 1.36  163
 4918154 1.000 3827  58 PHOT  0.08 0.13 PHOT 0.58 0.04 0.61 0.04 5.16 0.25  311
 4918333 0.997 3655  57 PHOT -0.12 0.09 PHOT 0.47 0.04 0.49 0.04 5.86 0.23   83
 4921143 1.000 3386  58 PHOT -0.04 0.10 PHOT 0.34 0.03 0.35 0.04 6.73 0.26   78
 4931188 1.000 3725  58 PHOT -0.24 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.27  203
 4932675 1.000 3410  58 PHOT -0.27 0.11 PHOT 0.32 0.03 0.32 0.04 6.94 0.28   86
 4932903 1.000 3205 275 PHOT  0.05 0.18 PHOT 0.26 0.15 0.26 0.16 7.48 1.46  145
 4938768 0.885 3412  55 PHOT -0.52 0.11 PHOT 0.28 0.03 0.28 0.04 7.30 0.30   97
 4941223 1.000 3591  59 PHOT -0.02 0.12 PHOT 0.46 0.04 0.48 0.04 5.93 0.25  174
 4946028 1.000 3816  48 PHOT  0.01 0.11 PHOT 0.56 0.04 0.59 0.04 5.28 0.21  223
 4946433 1.000 3803 212 PHOT -0.17 0.10 PHOT 0.51 0.11 0.54 0.11 5.57 0.66   85
 4946483 1.000 3658  60 PHOT  0.11 0.12 PHOT 0.52 0.04 0.54 0.04 5.53 0.25  232
 4948036 1.000 3073 290 PHOT  0.06 0.20 PHOT 0.20 0.15 0.19 0.15 8.13 1.97  124
 4950059 1.000 3153 283 PHOT  0.01 0.20 PHOT 0.23 0.15 0.22 0.16 7.78 1.68  143
 4953282 1.000 3631  58 PHOT  0.05 0.12 PHOT 0.49 0.04 0.51 0.04 5.70 0.25  186
 4953358 1.000 3799  58 PHOT  0.07 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.25  265
 4989298 1.000 3594  62 PHOT -0.14 0.19 PHOT 0.43 0.05 0.45 0.06 6.08 0.35  312
 4990711 1.000 3644  58 PHOT  0.26 0.15 PHOT 0.54 0.05 0.57 0.05 5.38 0.26  344
 4990862 1.000 3612  56 PHOT -0.01 0.14 PHOT 0.47 0.04 0.49 0.04 5.84 0.26  228
 4991026 1.000 3701  60 PHOT  0.16 0.13 PHOT 0.55 0.04 0.58 0.04 5.34 0.26  281
 4992056 1.000 3488  57 PHOT -0.04 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.26  150
 4995581 1.000 3534  60 PHOT  0.01 0.12 PHOT 0.43 0.04 0.45 0.04 6.08 0.27  167
 4997179 1.000 3350  56 PHOT -0.28 0.11 PHOT 0.29 0.03 0.29 0.04 7.21 0.29   78
 4999583 1.000 3747  54 PHOT  0.47 0.12 PHOT 0.65 0.04 0.67 0.04 4.81 0.21  512
 5000970 1.000 3577  55 PHOT -0.26 0.07 SPEC 0.40 0.03 0.41 0.03 6.31 0.22   98
 5003755 1.000 3141 293 PHOT  0.32 0.23 PHOT 0.26 0.16 0.25 0.17 7.51 1.58  193
 5005406 1.000 3752  58 PHOT -0.03 0.12 PHOT 0.53 0.04 0.55 0.04 5.47 0.24  225
 5009036 1.000 3771  51 PHOT -0.28 0.14 PHOT 0.47 0.04 0.50 0.05 5.81 0.27  248
 5016904 1.000 3505  57 PHOT -0.18 0.11 PHOT 0.38 0.04 0.39 0.04 6.44 0.26  115
 5027715 1.000 3555  58 PHOT -0.12 0.10 PHOT 0.42 0.03 0.43 0.04 6.18 0.24   76
 5033525 1.000 3046 284 PHOT  0.05 0.16 PHOT 0.19 0.15 0.18 0.14 8.28 2.05   90
 5041192 0.999 3753  58 PHOT -0.00 0.12 PHOT 0.53 0.04 0.56 0.04 5.44 0.24  241
 5077534 1.000 3719  60 PHOT -0.21 0.16 PHOT 0.47 0.05 0.49 0.05 5.83 0.31  296
 5077889 1.000 3424  55 PHOT -0.39 0.12 PHOT 0.30 0.03 0.31 0.04 7.05 0.30  119
 5079348 1.000 3395  58 PHOT -0.22 0.10 PHOT 0.32 0.03 0.32 0.04 6.94 0.28   66
 5080636 1.000 3600  60 SPEC  0.25 0.09 SPEC 0.52 0.04 0.54 0.04 5.53 0.22  127
 5083330 1.000 3701  51 PHOT -0.28 0.13 PHOT 0.45 0.04 0.47 0.04 5.98 0.26  208
 5083412 1.000 3174 283 PHOT  0.25 0.13 PHOT 0.27 0.15 0.26 0.17 7.41 1.46   84
 5083480 1.000 3742  58 PHOT -0.18 0.14 PHOT 0.49 0.04 0.51 0.05 5.72 0.28  258
 5083679 1.000 3723  22 PHOT -0.20 0.17 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  312
 5083938 1.000 3738  73 PHOT -0.01 0.11 PHOT 0.53 0.04 0.55 0.04 5.48 0.26  267
 5087108 1.000 3731  58 PHOT -0.07 0.13 PHOT 0.51 0.04 0.53 0.04 5.58 0.26  235
 5093980 1.000 3793  56 PHOT -0.04 0.14 PHOT 0.54 0.04 0.57 0.04 5.39 0.26  296
 5096376 1.000 3599 328 PHOT  0.26 0.39 PHOT 0.52 0.19 0.55 0.20 5.52 1.15  708
 5096924 1.000 3789  55 PHOT  0.04 0.14 PHOT 0.56 0.05 0.58 0.04 5.29 0.26  337
 5108451 1.000 3570  58 PHOT -0.46 0.12 PHOT 0.36 0.04 0.36 0.04 6.64 0.30  145
 5108769 1.000 3588  47 PHOT -0.54 0.12 PHOT 0.35 0.03 0.35 0.04 6.72 0.27  159
 5110792 1.000 3212 277 PHOT -0.11 0.20 PHOT 0.24 0.14 0.24 0.15 7.63 1.45  164
 5110817 1.000 3795  55 PHOT -0.27 0.11 PHOT 0.48 0.04 0.51 0.04 5.75 0.25  190
 5110832 1.000 3484  59 PHOT -0.10 0.11 PHOT 0.39 0.04 0.40 0.04 6.41 0.26  110
 5112157 1.000 3783  49 PHOT -0.13 0.12 PHOT 0.52 0.04 0.54 0.04 5.55 0.23  217
 5112508 1.000 3406  55 PHOT -0.01 0.11 PHOT 0.36 0.03 0.37 0.04 6.62 0.25  104
 5113600 0.979 3355 432 PHOT  0.62 0.25 PHOT 0.43 0.23 0.44 0.26 6.12 1.59  131
 5122206 1.000 3359  58 PHOT -0.25 0.09 PHOT 0.30 0.03 0.30 0.04 7.13 0.28   37
 5122859 1.000 3790  56 PHOT  0.15 0.12 PHOT 0.59 0.04 0.61 0.04 5.14 0.24  322
 5123682 1.000 3807  60 PHOT -0.02 0.14 PHOT 0.55 0.05 0.57 0.05 5.35 0.26  289
 5124372 1.000 3788  51 PHOT -0.07 0.10 PHOT 0.53 0.04 0.56 0.04 5.46 0.21  167
 5125261 1.000 3773  59 PHOT  0.02 0.12 PHOT 0.55 0.04 0.57 0.04 5.35 0.25  246
 5125745 1.000 3615  55 PHOT -0.08 0.14 PHOT 0.46 0.04 0.48 0.04 5.92 0.26  225
 5126248 1.000 3427  53 PHOT -0.21 0.11 PHOT 0.34 0.03 0.34 0.04 6.78 0.26  105
 5164701 1.000 3665  57 PHOT -0.23 0.13 PHOT 0.45 0.04 0.47 0.04 5.99 0.27  209
 5165017 1.000 3781  14 PHOT -0.02 0.06 SPEC 0.54 0.02 0.57 0.02 5.40 0.10  163
 5165872 1.000 3738  58 PHOT -0.22 0.11 PHOT 0.48 0.04 0.50 0.04 5.79 0.25  174
 5168614 1.000 3764  59 PHOT  0.21 0.13 PHOT 0.59 0.04 0.61 0.04 5.11 0.25  326
 5172280 1.000 3832  31 PHOT -0.11 0.17 PHOT 0.54 0.05 0.56 0.05 5.43 0.27  385
 5174655 1.000 3836  59 PHOT  0.19 0.16 PHOT 0.61 0.05 0.63 0.05 4.99 0.29  487
 5175240 1.000 3796  56 PHOT -0.12 0.15 PHOT 0.52 0.05 0.54 0.05 5.52 0.29  322
 5180017 1.000 3181 300 PHOT  0.32 0.26 PHOT 0.28 0.16 0.28 0.18 7.30 1.51  247
 5180528 1.000 3653  53 PHOT -0.27 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.25  168
 5181762 1.000 3434  57 PHOT  0.11 0.12 PHOT 0.39 0.04 0.41 0.04 6.34 0.27  154
 5182317 1.000 3479  62 PHOT -0.26 0.17 PHOT 0.35 0.04 0.36 0.05 6.65 0.33  204
 5182822 1.000 3824  54 PHOT  0.03 0.13 PHOT 0.57 0.04 0.59 0.04 5.24 0.25  303
 5184209 1.000 3777  48 PHOT -0.31 0.19 PHOT 0.47 0.05 0.49 0.06 5.85 0.35  389
 5184487 1.000 3672 170 PHOT  0.38 0.19 PHOT 0.59 0.10 0.61 0.10 5.13 0.56  444
 5184740 1.000 3794  59 PHOT  0.07 0.14 PHOT 0.57 0.05 0.59 0.05 5.24 0.27  333
 5185509 1.000 3624  60 PHOT  0.06 0.13 PHOT 0.49 0.04 0.51 0.04 5.70 0.27  230
 5193112 1.000 3589  59 PHOT -0.07 0.12 PHOT 0.45 0.04 0.47 0.04 5.99 0.26  182
 5199038 1.000 3160 286 PHOT  0.33 0.16 PHOT 0.27 0.15 0.26 0.17 7.40 1.47  120
 5200198 1.000 3490  55 PHOT -0.32 0.11 PHOT 0.35 0.03 0.36 0.04 6.70 0.27  110
 5200500 1.000 3842  59 PHOT  0.08 0.13 PHOT 0.59 0.05 0.61 0.04 5.13 0.25  298
 5206997 1.000 3800 332 PHOT -0.14 0.10 PHOT 0.52 0.17 0.54 0.17 5.53 1.00   28
 5207289 0.995 3756  58 PHOT -0.10 0.12 PHOT 0.51 0.04 0.53 0.04 5.58 0.25  221
 5211564 1.000 3742  58 PHOT  0.28 0.10 PHOT 0.60 0.04 0.62 0.04 5.07 0.21  214
 5219067 1.000 3738  54 PHOT  0.17 0.12 PHOT 0.57 0.04 0.60 0.04 5.23 0.23  306
 5252367 1.000 3443  59 PHOT -0.18 0.13 SPEC 0.35 0.04 0.36 0.04 6.68 0.29   69
 5253697 1.000 3752  58 PHOT  0.32 0.12 PHOT 0.61 0.04 0.63 0.04 4.99 0.23  394
 5253844 1.000 3528  58 PHOT -0.14 0.13 PHOT 0.40 0.04 0.42 0.04 6.30 0.27  177
 5254831 1.000 3524  59 PHOT  0.01 0.13 PHOT 0.43 0.04 0.44 0.04 6.12 0.28  197
 5256590 1.000 3045 262 PHOT -0.30 0.28 PHOT 0.16 0.13 0.16 0.09 8.74 2.27   98
 5256612 1.000 3157  53 PHOT -0.32 0.04 PHOT 0.20 0.03 0.19 0.02 8.18 0.34   65
 5256645 1.000 3916  54 PHOT  0.27 0.08 PHOT 0.66 0.04 0.68 0.03 4.76 0.19  303
 5262561 1.000 3610  56 PHOT  0.15 0.11 PHOT 0.50 0.04 0.53 0.04 5.63 0.23  187
 5262580 1.000 3507  59 PHOT -0.40 0.16 PHOT 0.34 0.04 0.35 0.05 6.76 0.33  181
 5263823 1.000 3700  44 PHOT -0.35 0.14 PHOT 0.43 0.04 0.45 0.04 6.08 0.27  220
 5266549 1.000 3732  58 PHOT -0.25 0.14 PHOT 0.47 0.04 0.49 0.05 5.85 0.28  238
 5268680 1.000 3505  56 PHOT -0.22 0.11 PHOT 0.37 0.03 0.39 0.04 6.49 0.26  113
 5268696 1.000 3550  59 PHOT -0.32 0.10 PHOT 0.38 0.04 0.39 0.04 6.48 0.27  102
 5268904 1.000 3488  59 PHOT -0.06 0.10 PHOT 0.40 0.03 0.41 0.04 6.34 0.25   76
 5273487 1.000 3760  56 PHOT  0.23 0.10 PHOT 0.59 0.04 0.62 0.04 5.09 0.21  238
 5284217 0.999 3755  18 PHOT -0.39 0.09 PHOT 0.44 0.02 0.46 0.03 6.03 0.16  125
 5285035 1.000 3110 286 PHOT  0.11 0.14 PHOT 0.22 0.15 0.21 0.15 7.89 1.75   77
 5285707 1.000 3521  60 PHOT -0.07 0.13 PHOT 0.41 0.04 0.43 0.04 6.23 0.27  175
 5285837 1.000 3143 284 PHOT  0.10 0.22 PHOT 0.23 0.15 0.23 0.16 7.74 1.65  169
 5288534 1.000 3781  27 PHOT -0.09 0.13 PHOT 0.52 0.03 0.55 0.04 5.51 0.21  257
 5289742 1.000 3158 283 PHOT  0.05 0.17 PHOT 0.24 0.15 0.23 0.16 7.71 1.63  117
 5294719 1.000 3188 274 PHOT -0.39 0.08 PHOT 0.20 0.14 0.20 0.13 8.12 1.72  147
 5297821 1.000 3772  57 PHOT -0.06 0.13 PHOT 0.53 0.04 0.55 0.04 5.47 0.25  269
 5298911 1.000 3609  56 PHOT -0.18 0.12 PHOT 0.43 0.04 0.45 0.04 6.08 0.26  171
 5299281 1.000 3501 167 PHOT -0.40 0.23 PHOT 0.34 0.09 0.35 0.11 6.77 0.75  127
 5300023 1.000 3765  57 PHOT -0.25 0.11 PHOT 0.48 0.04 0.50 0.04 5.78 0.25  176
 5304146 1.000 3350  57 PHOT -0.39 0.09 PHOT 0.27 0.03 0.27 0.03 7.35 0.30   51
 5340107 1.000 3688  49 PHOT -0.43 0.09 PHOT 0.41 0.03 0.42 0.04 6.25 0.23  109
 5341486 1.000 3216  59 PHOT  0.06 0.13 PHOT 0.27 0.04 0.26 0.04 7.40 0.34  106
 5341573 1.000 3738  51 PHOT -0.09 0.14 PHOT 0.51 0.04 0.53 0.04 5.60 0.25  265
 5341666 0.999 3733  53 PHOT -0.14 0.10 PHOT 0.49 0.04 0.52 0.04 5.68 0.23  155
 5341795 1.000 3706  59 PHOT  0.05 0.11 PHOT 0.53 0.04 0.55 0.04 5.48 0.24  177
 5342009 1.000 3729  58 PHOT -0.03 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  205
 5344350 1.000 3659  53 PHOT -0.43 0.13 PHOT 0.40 0.04 0.41 0.04 6.33 0.29  191
 5344559 1.000 3536  58 PHOT  0.10 0.13 PHOT 0.45 0.04 0.47 0.04 5.95 0.26  193
 5350780 1.000 3543  60 PHOT -0.15 0.13 PHOT 0.41 0.04 0.42 0.04 6.26 0.28  172
 5351320 1.000 3461  59 PHOT  0.05 0.12 PHOT 0.40 0.04 0.42 0.04 6.30 0.27  140
 5353137 1.000 3670  58 PHOT -0.20 0.12 PHOT 0.45 0.04 0.48 0.04 5.93 0.26  171
 5353335 1.000 3709  42 PHOT -0.32 0.15 PHOT 0.44 0.04 0.46 0.04 6.02 0.27  248
 5354075 1.000 3742  57 PHOT -0.22 0.14 PHOT 0.48 0.04 0.50 0.05 5.79 0.28  250
 5354341 1.000 3178 277 PHOT -0.01 0.11 PHOT 0.24 0.14 0.23 0.15 7.68 1.46   59
 5358843 1.000 3598  42 PHOT -0.19 0.14 PHOT 0.42 0.04 0.44 0.04 6.14 0.25  209
 5360129 1.000 3648  48 PHOT  0.05 0.13 PHOT 0.50 0.04 0.52 0.04 5.64 0.23  252
 5360976 1.000 3840  59 PHOT  0.07 0.12 PHOT 0.58 0.04 0.61 0.04 5.15 0.25  269
 5372632 1.000 3094 288 PHOT -0.08 0.18 PHOT 0.20 0.14 0.19 0.13 8.19 1.87  124
 5384713 0.987 3608  60 SPEC -0.04 0.09 PHOT 0.46 0.04 0.48 0.04 5.90 0.23   76
 5386327 1.000 3750  60 PHOT -0.10 0.13 PHOT 0.51 0.04 0.53 0.05 5.59 0.27  249
 5397064 1.000 3663  57 PHOT -0.18 0.10 PHOT 0.46 0.04 0.48 0.04 5.92 0.23   98
 5397422 1.000 3783  52 PHOT -0.20 0.10 PHOT 0.50 0.04 0.52 0.04 5.66 0.22  145
 5428088 1.000 3708  59 PHOT  0.09 0.10 PHOT 0.54 0.04 0.56 0.04 5.42 0.23  167
 5428199 1.000 3718  55 PHOT -0.29 0.09 PHOT 0.45 0.03 0.47 0.04 5.95 0.23   72
 5429117 1.000 3826  33 PHOT -0.36 0.12 PHOT 0.47 0.04 0.49 0.04 5.83 0.23  274
 5430495 1.000 3808  49 PHOT -0.22 0.14 PHOT 0.50 0.04 0.52 0.05 5.65 0.27  280
 5435923 1.000 3550  60 PHOT -0.11 0.12 PHOT 0.42 0.04 0.43 0.04 6.19 0.26  151
 5435955 1.000 3367  55 PHOT  0.28 0.10 PHOT 0.38 0.03 0.39 0.04 6.44 0.24  126
 5435958 1.000 3377  61 PHOT -0.29 0.17 PHOT 0.30 0.04 0.30 0.05 7.10 0.36  177
 5436555 1.000 3466  62 PHOT -0.27 0.17 PHOT 0.35 0.04 0.35 0.05 6.72 0.34  200
 5437354 1.000 3803  59 PHOT -0.16 0.12 PHOT 0.51 0.04 0.54 0.04 5.56 0.26  215
 5437459 1.000 3765  46 PHOT -0.29 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.23  186
 5438886 1.000 3293  61 PHOT -0.25 0.15 PHOT 0.26 0.04 0.26 0.04 7.42 0.35  127
 5439836 1.000 3455  52 PHOT -0.46 0.10 PHOT 0.31 0.03 0.31 0.04 7.03 0.27   99
 5441012 1.000 3809  63 PHOT  0.19 0.17 PHOT 0.60 0.05 0.63 0.05 5.05 0.30  589
 5445367 1.000 3606  60 PHOT  0.01 0.13 PHOT 0.47 0.04 0.49 0.04 5.82 0.27  209
 5446961 1.000 3676 160 PHOT  0.39 0.24 PHOT 0.59 0.10 0.61 0.10 5.11 0.56  242
 5456241 1.000 3236 272 PHOT  0.01 0.13 PHOT 0.27 0.15 0.27 0.16 7.36 1.39   88
 5457697 1.000 3111 285 PHOT -0.25 0.04 PHOT 0.19 0.14 0.18 0.12 8.32 1.95  116
 5459593 1.000 3738  56 PHOT -0.22 0.11 PHOT 0.48 0.04 0.50 0.04 5.79 0.25  179
 5461756 1.000 3783  58 PHOT -0.13 0.10 PHOT 0.52 0.04 0.54 0.04 5.55 0.23  113
 5462915 1.000 3029 281 PHOT  0.10 0.18 PHOT 0.19 0.15 0.18 0.13 8.31 2.06   97
 5471005 0.710 3965 173 PHOT  0.46 0.13 PHOT 0.72 0.10 0.73 0.08 4.44 0.48  154
 5471468 1.000 3775  57 PHOT  0.01 0.12 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  224
 5472185 1.000 3771  58 PHOT -0.11 0.13 PHOT 0.52 0.04 0.54 0.04 5.55 0.26  246
 5474065 1.000 3207 270 PHOT -0.02 0.17 PHOT 0.25 0.13 0.25 0.15 7.54 1.37  136
 5477711 1.000 3169 241 PHOT  0.57 0.33 PHOT 0.30 0.13 0.30 0.15 7.12 1.18  225
 5480340 1.000 3849  55 PHOT  0.02 0.11 PHOT 0.57 0.04 0.60 0.04 5.20 0.23  232
 5513232 1.000 3360  59 PHOT  0.09 0.12 PHOT 0.35 0.04 0.36 0.04 6.69 0.29  127
 5513266 1.000 3930  16 PHOT  0.09 0.13 PHOT 0.61 0.04 0.64 0.03 4.99 0.20  393
 5513769 1.000 3749  60 PHOT -0.05 0.09 SPEC 0.52 0.04 0.55 0.04 5.51 0.22  215
 5513833 1.000 3338  57 PHOT -0.30 0.10 PHOT 0.28 0.03 0.28 0.04 7.29 0.30   72
 5513852 1.000 3870  59 PHOT  0.14 0.16 PHOT 0.61 0.05 0.63 0.05 5.00 0.28  452
 5514976 1.000 3445  57 PHOT -0.17 0.12 PHOT 0.35 0.03 0.36 0.04 6.67 0.27  121
 5515000 1.000 3641  59 PHOT -0.32 0.11 PHOT 0.41 0.04 0.43 0.04 6.21 0.27  132
 5515142 1.000 3610  61 PHOT  0.26 0.17 PHOT 0.53 0.05 0.55 0.05 5.48 0.30  400
 5515149 1.000 3864  59 PHOT  0.29 0.15 PHOT 0.65 0.05 0.67 0.04 4.80 0.26  546
 5515259 1.000 3248  61 PHOT  0.01 0.15 PHOT 0.28 0.04 0.28 0.04 7.31 0.35  127
 5516027 1.000 3770  57 PHOT -0.26 0.09 PHOT 0.48 0.04 0.50 0.04 5.78 0.23  102
 5516671 1.000 3629  57 PHOT  0.33 0.10 PHOT 0.55 0.04 0.58 0.04 5.34 0.21  215
 5516985 1.000 3527  57 PHOT  0.09 0.14 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  232
 5522034 1.000 3510  58 PHOT -0.42 0.11 PHOT 0.34 0.04 0.34 0.04 6.78 0.28  102
 5522356 1.000 2762 345 PHOT  0.96 0.37 PHOT 0.19 0.18 0.18 0.16 8.28 2.50  168
 5522761 1.000 3538  27 PHOT -0.45 0.15 PHOT 0.34 0.03 0.35 0.04 6.73 0.26  202
 5524341 1.000 3767  42 PHOT -0.08 0.15 PHOT 0.52 0.04 0.54 0.04 5.52 0.26  319
 5526021 1.000 3869  58 PHOT  0.15 0.13 PHOT 0.61 0.05 0.63 0.04 4.99 0.25  334
 5526484 1.000 3776  48 PHOT -0.26 0.20 PHOT 0.48 0.06 0.50 0.06 5.78 0.35  391
 5528003 1.000 3078 288 PHOT  0.15 0.19 PHOT 0.21 0.15 0.20 0.15 8.01 1.86  122
 5531813 1.000 3007 273 PHOT  0.19 0.18 PHOT 0.18 0.15 0.18 0.13 8.33 2.02   96
 5531953 1.000 3700  60 SPEC -0.45 0.07 SPEC 0.41 0.03 0.42 0.04 6.25 0.24  184
 5535860 1.000 3851  54 PHOT -0.08 0.15 PHOT 0.55 0.05 0.57 0.05 5.36 0.27  342
 5537064 1.000 3882  47 PHOT  0.02 0.13 PHOT 0.58 0.04 0.61 0.04 5.16 0.23  301
 5543652 1.000 3856  54 PHOT -0.12 0.12 PHOT 0.54 0.04 0.56 0.04 5.40 0.24  250
 5544024 1.000 3144 277 PHOT -0.07 0.14 PHOT 0.22 0.14 0.21 0.14 7.92 1.61   82
 5547013 1.000 3728  51 PHOT -0.34 0.14 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  215
 5551672 1.000 3417  60 SPEC -0.49 0.16 PHOT 0.29 0.04 0.29 0.04 7.23 0.37  183
 5562069 0.874 3452  56 PHOT -0.29 0.09 PHOT 0.34 0.03 0.34 0.04 6.79 0.26   52
 5564467 0.999 3806  59 PHOT -0.01 0.13 PHOT 0.55 0.04 0.58 0.04 5.33 0.26  288
 5567165 0.999 3590  55 PHOT -0.03 0.09 PHOT 0.45 0.03 0.47 0.04 5.94 0.22   81
 5567800 0.994 3760  39 PHOT -0.02 0.13 PHOT 0.53 0.04 0.56 0.04 5.45 0.22  294
 5596422 1.000 3800  59 PHOT -0.03 0.12 PHOT 0.54 0.04 0.57 0.04 5.38 0.24  222
 5597695 1.000 3709  63 PHOT -0.11 0.19 PHOT 0.49 0.06 0.51 0.06 5.70 0.34  399
 5597723 1.000 3172  31 PHOT -0.31 0.08 PHOT 0.20 0.02 0.20 0.02 8.09 0.22   98
 5599675 1.000 3801  48 PHOT -0.07 0.11 PHOT 0.54 0.04 0.56 0.04 5.43 0.21  202
 5599911 0.998 3893 210 PHOT  0.24 0.09 PHOT 0.64 0.11 0.66 0.10 4.83 0.60  110
 5600763 1.000 3721  53 PHOT  0.28 0.13 PHOT 0.59 0.04 0.61 0.04 5.13 0.23  414
 5600992 1.000 3747  57 PHOT -0.29 0.15 PHOT 0.46 0.05 0.48 0.05 5.89 0.30  255
 5601258 0.995 3800  60 SPEC  0.06 0.06 SPEC 0.57 0.04 0.59 0.03 5.24 0.20  206
 5602174 1.000 3556  62 PHOT  0.01 0.17 PHOT 0.44 0.05 0.46 0.05 6.00 0.32  276
 5602310 0.997 3345  58 PHOT -0.08 0.11 PHOT 0.32 0.03 0.32 0.04 6.96 0.28   90
 5603484 1.000 3415  59 PHOT -0.04 0.11 PHOT 0.36 0.03 0.37 0.04 6.61 0.27  110
 5607251 1.000 3830  61 PHOT  0.03 0.16 PHOT 0.57 0.05 0.60 0.05 5.22 0.30  416
 5607395 1.000 3822  56 PHOT  0.02 0.13 PHOT 0.57 0.04 0.59 0.04 5.25 0.25  285
 5608002 1.000 3346  58 PHOT -0.07 0.12 PHOT 0.32 0.03 0.32 0.04 6.95 0.28  109
 5608021 1.000 3529  54 PHOT -0.38 0.12 PHOT 0.35 0.04 0.36 0.04 6.65 0.28  134
 5610323 1.000 3692  51 PHOT -0.43 0.14 PHOT 0.41 0.04 0.42 0.05 6.24 0.29  212
 5610563 0.998 4255 210 PHOT -0.24 0.19 PHOT 0.50 0.11 0.52 0.12 5.66 0.71   68
 5612776 1.000 3814  58 PHOT -0.06 0.13 PHOT 0.54 0.04 0.57 0.04 5.39 0.26  272
 5615394 1.000 3478  58 PHOT -0.54 0.09 PHOT 0.30 0.03 0.30 0.04 7.09 0.29  150
 5616280 1.000 3779  59 PHOT -0.15 0.12 PHOT 0.51 0.04 0.53 0.04 5.60 0.25  203
 5616494 1.000 3810  54 PHOT  0.04 0.14 PHOT 0.57 0.05 0.59 0.05 5.25 0.26  319
 5621528 1.000 3601  60 PHOT -0.06 0.14 PHOT 0.45 0.04 0.47 0.05 5.94 0.27  222
 5632313 1.000 3765  55 PHOT -0.16 0.12 PHOT 0.50 0.04 0.52 0.04 5.64 0.25  218
 5636734 1.000 3816  58 PHOT  0.21 0.10 PHOT 0.61 0.04 0.63 0.04 5.00 0.21  227
 5641252 1.000 3806  45 PHOT -0.05 0.14 PHOT 0.54 0.04 0.57 0.04 5.38 0.24  289
 5643447 0.710 2691 726 PHOT -0.12 0.40 PHOT 0.13 0.36 0.15 0.02 9.30 9.10   22
 5645052 0.943 3453  57 PHOT -0.20 0.10 PHOT 0.35 0.03 0.36 0.04 6.67 0.26   92
 5648509 1.000 3704  59 PHOT -0.09 0.14 PHOT 0.49 0.04 0.52 0.05 5.69 0.28  254
 5649085 0.986 3268  49 PHOT -0.42 0.12 PHOT 0.23 0.03 0.23 0.03 7.77 0.32   81
 5653360 1.000 2998 252 PHOT  0.99 0.33 PHOT 0.24 0.14 0.24 0.15 7.63 1.42  174
 5682522 0.998 3805  56 PHOT  0.08 0.09 PHOT 0.58 0.04 0.60 0.04 5.20 0.21  138
 5684429 1.000 3540  54 PHOT -0.37 0.14 PHOT 0.36 0.04 0.37 0.04 6.60 0.30  179
 5684887 1.000 3803  57 PHOT  0.23 0.11 PHOT 0.61 0.04 0.63 0.04 5.00 0.22  303
 5685165 1.000 3782  61 PHOT  0.31 0.14 PHOT 0.62 0.05 0.64 0.04 4.94 0.25  489
 5685559 1.000 3860  58 PHOT  0.04 0.18 PHOT 0.58 0.06 0.61 0.05 5.16 0.32  490
 5685704 1.000 3812  53 PHOT -0.12 0.10 PHOT 0.53 0.04 0.55 0.04 5.49 0.22  167
 5688790 1.000 3504  60 SPEC -0.12 0.14 PHOT 0.39 0.04 0.41 0.04 6.36 0.29  189
 5693289 1.000 3683  59 PHOT -0.05 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  165
 5693298 1.000 3784  50 PHOT -0.20 0.14 PHOT 0.50 0.04 0.52 0.04 5.67 0.26  266
 5695153 1.000 3649  64 PHOT -0.11 0.20 PHOT 0.46 0.05 0.49 0.06 5.87 0.35  365
 5695904 1.000 3644  59 PHOT  0.02 0.12 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  208
 5696316 1.000 3484  59 PHOT  0.05 0.12 PHOT 0.41 0.04 0.43 0.04 6.22 0.27  143
 5697358 1.000 3188 277 PHOT -0.28 0.18 PHOT 0.21 0.14 0.21 0.14 7.97 1.64  149
 5697553 1.000 3767  54 PHOT -0.34 0.10 PHOT 0.46 0.04 0.48 0.04 5.92 0.24  162
 5700196 1.000 2980 257 PHOT  0.16 0.17 PHOT 0.17 0.14 0.17 0.11 8.49 2.05   83
 5709193 1.000 3842  51 PHOT  0.08 0.12 PHOT 0.59 0.04 0.61 0.04 5.14 0.23  298
 5709283 1.000 3688  58 PHOT -0.05 0.12 PHOT 0.50 0.04 0.52 0.04 5.67 0.24  191
 5710376 1.000 3694  53 PHOT -0.03 0.10 PHOT 0.50 0.04 0.53 0.04 5.62 0.21  140
 5716508 1.000 3409  57 PHOT  0.03 0.09 PHOT 0.37 0.03 0.38 0.04 6.54 0.26   46
 5717253 1.000 3793  59 PHOT -0.15 0.14 PHOT 0.51 0.05 0.54 0.05 5.57 0.27  268
 5717765 1.000 3579  58 PHOT -0.02 0.12 PHOT 0.45 0.04 0.47 0.04 5.95 0.25  180
 5727611 1.000 3748  57 PHOT -0.03 0.13 PHOT 0.53 0.04 0.55 0.04 5.48 0.25  263
 5731359 1.000 3772  55 PHOT -0.05 0.13 PHOT 0.53 0.04 0.55 0.04 5.46 0.25  259
 5738138 1.000 3731  57 PHOT -0.18 0.10 PHOT 0.48 0.04 0.51 0.04 5.75 0.24  131
 5738346 1.000 3769  48 PHOT -0.18 0.15 PHOT 0.50 0.04 0.52 0.05 5.67 0.27  282
 5739251 0.944 3744  58 PHOT -0.12 0.10 PHOT 0.50 0.04 0.53 0.04 5.63 0.23  102
 5768785 1.000 3693  42 PHOT -0.47 0.16 PHOT 0.40 0.04 0.42 0.05 6.30 0.31  346
 5769943 1.000 3688  61 PHOT -0.34 0.19 PHOT 0.43 0.05 0.45 0.06 6.11 0.37  309
 5773205 1.000 2987 283 PHOT  0.25 0.23 PHOT 0.18 0.15 0.18 0.13 8.37 2.13  148
 5774607 1.000 3426  58 PHOT -0.31 0.11 PHOT 0.32 0.03 0.32 0.04 6.93 0.29   94
 5775242 1.000 3823  41 PHOT  0.11 0.15 PHOT 0.59 0.04 0.61 0.04 5.12 0.25  428
 5779400 1.000 3115 289 PHOT  0.18 0.17 PHOT 0.23 0.15 0.22 0.16 7.79 1.70  109
 5779615 1.000 3790  49 PHOT -0.23 0.12 PHOT 0.49 0.04 0.52 0.04 5.69 0.24  208
 5783802 1.000 3470  59 PHOT -0.35 0.12 PHOT 0.33 0.04 0.34 0.04 6.82 0.29  112
 5785346 1.000 3393  58 PHOT -0.25 0.11 PHOT 0.31 0.03 0.32 0.04 6.98 0.29   96
 5785926 1.000 3846  59 PHOT  0.20 0.12 PHOT 0.62 0.04 0.64 0.04 4.95 0.23  346
 5791720 0.949 3370  56 PHOT -0.28 0.09 PHOT 0.30 0.03 0.30 0.03 7.11 0.28   46
 5792159 1.000 3528 175 PHOT -0.22 0.22 PHOT 0.39 0.10 0.40 0.11 6.41 0.71   81
 5794240 1.000 3820  60 SPEC  0.27 0.08 SPEC 0.63 0.04 0.65 0.03 4.91 0.20  395
 5802767 1.000 3014 277 PHOT  0.29 0.20 PHOT 0.20 0.15 0.19 0.14 8.18 1.92  129
 5803144 1.000 3796  55 PHOT -0.10 0.12 PHOT 0.53 0.04 0.55 0.04 5.49 0.24  226
 5809367 1.000 3674  72 PHOT -0.39 0.10 PHOT 0.41 0.04 0.43 0.05 6.21 0.29  173
 5809954 1.000 3743  60 SPEC -0.05 0.10 PHOT 0.52 0.04 0.54 0.04 5.53 0.23  153
 5812016 1.000 3697  60 PHOT  0.14 0.13 PHOT 0.54 0.04 0.57 0.04 5.38 0.26  291
 5813988 1.000 3114 286 PHOT  0.00 0.17 PHOT 0.21 0.15 0.21 0.15 8.00 1.83  111
 5818042 1.000 3454  58 PHOT -0.36 0.13 PHOT 0.32 0.04 0.33 0.04 6.89 0.31  139
 5818116 1.000 3385  58 PHOT -0.27 0.11 PHOT 0.31 0.03 0.31 0.04 7.04 0.29   93
 5819458 1.000 3660  55 PHOT -0.21 0.13 PHOT 0.45 0.04 0.47 0.04 5.98 0.26  193
 5820003 1.000 3204 272 PHOT -0.25 0.14 PHOT 0.22 0.14 0.22 0.14 7.85 1.53   95
 5823135 1.000 3781  46 PHOT -0.15 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.22  197
 5823769 1.000 3751  57 PHOT -0.17 0.13 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  221
 5853070 1.000 3665  59 PHOT -0.07 0.11 PHOT 0.48 0.04 0.50 0.04 5.76 0.24  172
 5853849 1.000 3770  62 PHOT -0.15 0.19 PHOT 0.50 0.06 0.53 0.06 5.62 0.34  379
 5854592 1.000 3440  49 PHOT -0.55 0.12 PHOT 0.28 0.03 0.28 0.04 7.24 0.29  181
 5855808 1.000 3625  58 PHOT -0.25 0.10 PHOT 0.42 0.04 0.44 0.04 6.14 0.25  108
 5855851 0.998 3363  57 PHOT -0.19 0.10 PHOT 0.31 0.03 0.31 0.04 7.03 0.28   59
 5856480 1.000 3685  58 PHOT  0.22 0.10 PHOT 0.56 0.04 0.58 0.04 5.30 0.22  191
 5858361 1.000 3577  59 PHOT -0.11 0.10 PHOT 0.43 0.04 0.45 0.04 6.09 0.24   90
 5859112 1.000 3168 284 PHOT  0.26 0.13 PHOT 0.26 0.15 0.26 0.17 7.43 1.47   81
 5859124 1.000 3397  61 PHOT  0.01 0.14 PHOT 0.36 0.04 0.37 0.05 6.62 0.31  172
 5859306 1.000 3617  62 PHOT -0.11 0.18 PHOT 0.45 0.05 0.47 0.05 5.97 0.33  302
 5859365 1.000 3772  60 PHOT -0.02 0.13 PHOT 0.54 0.04 0.56 0.04 5.42 0.26  263
 5859447 1.000 3474  60 PHOT -0.53 0.12 PHOT 0.30 0.04 0.30 0.04 7.07 0.32  185
 5865248 1.000 3439 321 PHOT  0.59 0.36 PHOT 0.48 0.18 0.50 0.19 5.77 1.15  525
 5865870 1.000 3276 288 PHOT  0.37 0.21 PHOT 0.34 0.16 0.35 0.18 6.77 1.24  277
 5867094 1.000 3473  59 PHOT -0.11 0.12 PHOT 0.38 0.04 0.39 0.04 6.47 0.27  137
 5867742 1.000 3618  60 PHOT  0.11 0.13 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  226
 5868793 1.000 3098 285 PHOT  0.08 0.14 PHOT 0.21 0.15 0.21 0.15 7.99 1.82   77
 5868814 1.000 3430  63 PHOT -0.06 0.17 PHOT 0.36 0.04 0.38 0.05 6.57 0.33  225
 5873509 1.000 3723  59 PHOT -0.20 0.11 PHOT 0.48 0.04 0.50 0.04 5.80 0.25  174
 5873644 1.000 3702  57 PHOT -0.39 0.13 PHOT 0.42 0.04 0.44 0.05 6.16 0.29  196
 5879323 0.985 3719  55 PHOT -0.31 0.12 PHOT 0.45 0.04 0.47 0.04 5.98 0.26  180
 5879351 0.996 4028 271 PHOT -0.20 0.09 PHOT 0.54 0.14 0.57 0.14 5.38 0.80   57
 5879661 1.000 3856  43 PHOT -0.05 0.13 PHOT 0.56 0.04 0.58 0.04 5.30 0.23  293
 5880622 1.000 3069 286 PHOT  0.21 0.18 PHOT 0.21 0.15 0.21 0.15 8.00 1.83  111
 5891475 1.000 3157 294 PHOT  0.33 0.21 PHOT 0.26 0.16 0.26 0.17 7.42 1.53  187
 5894341 1.000 3521  58 PHOT  0.07 0.13 PHOT 0.44 0.04 0.46 0.04 6.05 0.27  192
 5895919 0.992 3697  55 PHOT -0.43 0.09 PHOT 0.41 0.03 0.43 0.04 6.23 0.24  106
 5897952 1.000 3802  50 PHOT -0.30 0.09 PHOT 0.48 0.03 0.50 0.04 5.78 0.21  128
 5900600 1.000 3763  42 PHOT -0.23 0.12 PHOT 0.48 0.04 0.50 0.04 5.76 0.23  210
 5904275 1.000 3523  59 PHOT -0.03 0.12 PHOT 0.42 0.04 0.44 0.04 6.17 0.26  161
 5905382 1.000 3660  54 PHOT  0.25 0.11 PHOT 0.55 0.04 0.58 0.04 5.34 0.22  231
 5937213 1.000 3712  59 PHOT  0.08 0.11 PHOT 0.54 0.04 0.56 0.04 5.42 0.24  205
 5937264 1.000 3786  52 PHOT -0.11 0.10 PHOT 0.52 0.04 0.55 0.04 5.51 0.22  166
 5938531 1.000 3819  60 PHOT  0.07 0.14 PHOT 0.58 0.05 0.60 0.05 5.19 0.27  336
 5938905 1.000 3531  58 PHOT -0.32 0.17 PHOT 0.37 0.04 0.38 0.05 6.55 0.34  226
 5938981 1.000 3455  56 PHOT -0.13 0.15 PHOT 0.36 0.04 0.38 0.04 6.57 0.29  176
 5939661 1.000 3755  59 PHOT -0.19 0.12 PHOT 0.49 0.04 0.51 0.04 5.72 0.26  207
 5940100 1.000 3464  58 PHOT -0.01 0.13 PHOT 0.39 0.04 0.40 0.04 6.37 0.26  159
 5941130 1.000 3450  63 PHOT  0.06 0.17 PHOT 0.39 0.05 0.41 0.05 6.34 0.33  243
 5941226 1.000 3603  56 PHOT -0.17 0.13 PHOT 0.43 0.04 0.45 0.04 6.09 0.26  185
 5941354 1.000 3818  52 PHOT  0.02 0.13 PHOT 0.56 0.04 0.59 0.04 5.27 0.25  294
 5942891 1.000 3764  40 PHOT -0.14 0.10 PHOT 0.50 0.03 0.53 0.03 5.62 0.19  150
 5943889 1.000 3475  61 PHOT -0.03 0.17 PHOT 0.39 0.04 0.41 0.05 6.35 0.31  234
 5943981 1.000 3848  56 PHOT  0.06 0.19 PHOT 0.58 0.06 0.61 0.05 5.16 0.32  536
 5944764 1.000 3335  57 PHOT  0.02 0.13 PHOT 0.32 0.04 0.33 0.04 6.89 0.30  127
 5946806 1.000 3455  58 PHOT -0.18 0.13 PHOT 0.36 0.04 0.37 0.04 6.63 0.28  148
 5949548 1.000 3650  56 PHOT  0.53 0.14 PHOT 0.61 0.04 0.63 0.04 5.02 0.24  371
 5950533 0.999 3616  59 PHOT  0.12 0.10 PHOT 0.50 0.04 0.52 0.04 5.65 0.23  112
 5950611 1.000 3707  58 PHOT -0.09 0.12 PHOT 0.49 0.04 0.52 0.04 5.68 0.25  201
 5950779 1.000 3534  60 PHOT -0.10 0.13 PHOT 0.41 0.04 0.43 0.04 6.23 0.27  167
 5951140 1.000 3640  59 PHOT  0.01 0.10 PHOT 0.49 0.04 0.51 0.04 5.73 0.24  115
 5952378 1.000 3799  47 PHOT -0.07 0.14 PHOT 0.53 0.04 0.56 0.04 5.44 0.24  290
 5953138 1.000 3539  59 PHOT -0.23 0.11 PHOT 0.39 0.04 0.40 0.04 6.40 0.26  113
 5953294 1.000 3790  58 PHOT -0.15 0.17 PHOT 0.51 0.05 0.54 0.05 5.57 0.31  352
 5953947 1.000 3328  57 PHOT -0.41 0.11 PHOT 0.26 0.03 0.25 0.04 7.49 0.32   86
 5956957 0.999 3817  52 PHOT -0.06 0.11 PHOT 0.54 0.04 0.57 0.04 5.39 0.22  211
 5960092 1.000 3179 277 PHOT -0.35 0.18 PHOT 0.20 0.14 0.20 0.13 8.10 1.74  144
 5961794 1.000 3196 286 PHOT -0.06 0.23 PHOT 0.24 0.14 0.24 0.15 7.65 1.52  186
 5962956 1.000 3552  57 PHOT -0.03 0.11 PHOT 0.44 0.04 0.45 0.04 6.06 0.24  133
 5964132 1.000 3243 281 PHOT  0.21 0.13 PHOT 0.30 0.15 0.30 0.17 7.10 1.32  103
 5964598 1.000 3703  57 PHOT  0.08 0.13 PHOT 0.53 0.04 0.56 0.04 5.44 0.25  277
 5965747 1.000 3767  55 PHOT -0.17 0.15 PHOT 0.50 0.05 0.52 0.05 5.65 0.28  297
 5965910 1.000 3211 276 PHOT -0.20 0.21 PHOT 0.23 0.14 0.23 0.15 7.75 1.51  180
 5966302 1.000 3782  55 PHOT -0.06 0.11 PHOT 0.53 0.04 0.55 0.04 5.46 0.23  206
 5966921 0.999 3713  55 PHOT  0.18 0.10 PHOT 0.56 0.04 0.59 0.04 5.28 0.21  152
 5977899 1.000 3804  59 PHOT  0.14 0.14 PHOT 0.59 0.05 0.61 0.04 5.12 0.26  338
 5977935 1.000 3679  59 PHOT -0.14 0.12 PHOT 0.47 0.04 0.49 0.04 5.83 0.26  200
 5987757 1.000 3839  58 PHOT  0.03 0.14 PHOT 0.57 0.05 0.60 0.05 5.21 0.27  331
 6019923 1.000 3498  46 PHOT -0.17 0.09 PHOT 0.38 0.03 0.39 0.03 6.45 0.21   67
 6019999 1.000 3492  58 PHOT -0.33 0.13 PHOT 0.35 0.04 0.36 0.04 6.70 0.30  147
 6020256 1.000 3804  56 PHOT -0.08 0.15 PHOT 0.53 0.05 0.56 0.05 5.44 0.28  321
 6020313 1.000 3639  64 PHOT  0.10 0.19 PHOT 0.51 0.05 0.53 0.06 5.60 0.33  396
 6020355 1.000 3366  52 PHOT -0.56 0.09 PHOT 0.25 0.03 0.25 0.03 7.55 0.30  126
 6020691 1.000 3643  56 PHOT -0.41 0.15 PHOT 0.40 0.04 0.41 0.05 6.34 0.31  223
 6026814 1.000 3603  59 PHOT -0.32 0.13 PHOT 0.40 0.04 0.41 0.04 6.31 0.29  168
 6029053 1.000 3424  56 PHOT  0.08 0.12 PHOT 0.38 0.04 0.40 0.04 6.43 0.26  138
 6029542 1.000 3294  58 PHOT -0.37 0.13 PHOT 0.25 0.03 0.24 0.04 7.59 0.34  110
 6032666 1.000 3781  57 PHOT  0.12 0.14 PHOT 0.58 0.05 0.60 0.04 5.19 0.26  339
 6033818 1.000 3288 282 PHOT  0.23 0.22 PHOT 0.33 0.15 0.33 0.17 6.87 1.26  229
 6034587 1.000 3496  57 PHOT -0.40 0.12 PHOT 0.33 0.04 0.34 0.04 6.80 0.29  128
 6036286 1.000 3556  58 PHOT  0.07 0.11 PHOT 0.46 0.04 0.48 0.04 5.92 0.25  160
 6037009 1.000 3373  59 PHOT -0.10 0.11 SPEC 0.33 0.03 0.33 0.04 6.87 0.28  125
 6038568 1.000 3783  60 PHOT -0.01 0.14 PHOT 0.54 0.05 0.57 0.05 5.38 0.27  311
 6044117 1.000 3665  58 PHOT -0.17 0.12 PHOT 0.46 0.04 0.48 0.04 5.90 0.25  171
 6047628 1.000 3798  60 PHOT  0.05 0.14 PHOT 0.57 0.05 0.59 0.05 5.26 0.27  326
 6047929 1.000 3637  58 PHOT -0.25 0.10 PHOT 0.43 0.04 0.45 0.04 6.11 0.25  104
 6048655 1.000 3837  57 PHOT  0.17 0.11 PHOT 0.61 0.04 0.63 0.04 5.02 0.23  291
 6049426 1.000 3258 440 PHOT  0.58 0.27 PHOT 0.35 0.24 0.36 0.27 6.64 1.83  162
 6049470 0.983 3660 359 PHOT -0.01 0.10 PHOT 0.49 0.18 0.51 0.19 5.70 1.11   16
 6060042 1.000 3321  51 PHOT -0.45 0.10 PHOT 0.25 0.03 0.25 0.03 7.57 0.29   74
 6060845 1.000 3658  58 PHOT -0.34 0.13 PHOT 0.42 0.04 0.43 0.04 6.19 0.28  176
 6062306 1.000 3546  60 PHOT  0.14 0.12 PHOT 0.47 0.04 0.49 0.04 5.86 0.26  201
 6067282 1.000 3426  57 PHOT -0.22 0.15 PHOT 0.34 0.04 0.34 0.04 6.80 0.31  163
 6072268 1.000 3835  52 PHOT  0.12 0.13 PHOT 0.60 0.04 0.62 0.04 5.09 0.24  347
 6072862 1.000 3257 413 PHOT  0.29 0.21 PHOT 0.32 0.22 0.32 0.25 6.95 1.86  219
 6099785 1.000 3479  54 PHOT -0.49 0.08 PHOT 0.31 0.03 0.32 0.03 6.99 0.26   38
 6100168 1.000 3499  62 PHOT -0.01 0.17 PHOT 0.41 0.04 0.43 0.05 6.24 0.31  246
 6102091 1.000 3238  61 PHOT -0.07 0.15 PHOT 0.26 0.04 0.26 0.04 7.45 0.35  125
 6102338 0.996 3498  59 PHOT  0.15 0.11 PHOT 0.44 0.04 0.46 0.04 6.04 0.25  138
 6102845 1.000 3186  48 PHOT -0.34 0.27 PHOT 0.21 0.04 0.20 0.04 8.06 0.47  100
 6103125 1.000 3433  55 PHOT -0.15 0.15 PHOT 0.35 0.04 0.36 0.04 6.69 0.29  175
 6103862 1.000 3835  58 PHOT  0.06 0.13 PHOT 0.58 0.05 0.60 0.04 5.18 0.26  306
 6104110 1.000 3584  59 PHOT -0.37 0.11 PHOT 0.38 0.04 0.39 0.04 6.44 0.28  129
 6104287 1.000 3746  19 PHOT  0.20 0.05 PHOT 0.58 0.02 0.61 0.02 5.17 0.09  153
 6105433 1.000 3806  59 PHOT -0.11 0.14 PHOT 0.53 0.05 0.55 0.05 5.48 0.27  283
 6105994 1.000 3552  59 PHOT -0.18 0.14 PHOT 0.40 0.04 0.42 0.04 6.27 0.28  184
 6106112 1.000 3757  55 PHOT -0.23 0.18 PHOT 0.48 0.05 0.50 0.05 5.77 0.33  336
 6107171 1.000 3752  55 PHOT -0.21 0.18 PHOT 0.48 0.05 0.51 0.05 5.75 0.33  353
 6107421 1.000 3749  60 PHOT -0.09 0.14 PHOT 0.51 0.05 0.54 0.05 5.58 0.27  266
 6110166 1.000 3339  58 PHOT -0.09 0.05 SPEC 0.31 0.03 0.31 0.03 7.00 0.25  115
 6114944 1.000 3643  61 PHOT -0.24 0.16 PHOT 0.43 0.05 0.45 0.05 6.08 0.32  262
 6115083 1.000 3869  59 PHOT  0.12 0.14 PHOT 0.60 0.05 0.63 0.05 5.04 0.27  385
 6116129 0.574 3787  58 PHOT -0.14 0.10 PHOT 0.51 0.04 0.54 0.04 5.56 0.23  118
 6117486 1.000 3474  60 PHOT -0.01 0.14 PHOT 0.40 0.04 0.41 0.04 6.33 0.28  184
 6117832 1.000 3775  53 PHOT -0.19 0.14 PHOT 0.50 0.04 0.52 0.05 5.67 0.27  252
 6119211 1.000 3851  50 PHOT  0.10 0.11 PHOT 0.59 0.04 0.62 0.04 5.09 0.22  248
 6122790 1.000 3826  30 PHOT -0.06 0.13 PHOT 0.55 0.04 0.57 0.04 5.37 0.21  281
 6124132 1.000 3499  54 PHOT -0.54 0.11 PHOT 0.31 0.03 0.31 0.04 7.00 0.29  130
 6124963 1.000 3778  41 PHOT -0.14 0.09 PHOT 0.51 0.03 0.53 0.03 5.59 0.19  204
 6125019 0.998 3801  59 PHOT -0.13 0.10 PHOT 0.52 0.04 0.55 0.04 5.51 0.23  147
 6129451 0.999 3600  58 PHOT  0.11 0.10 PHOT 0.49 0.04 0.51 0.04 5.72 0.23  141
 6145790 1.000 3832  58 PHOT  0.06 0.11 PHOT 0.58 0.04 0.60 0.04 5.18 0.23  205
 6149553 1.000 3500  60 SPEC -0.19 0.05 SPEC 0.38 0.03 0.39 0.04 6.48 0.23  159
 6151139 1.000 3808  59 PHOT -0.01 0.11 PHOT 0.55 0.04 0.58 0.04 5.33 0.23  192
 6153404 1.000 3695  58 PHOT -0.03 0.09 SPEC 0.50 0.04 0.53 0.04 5.62 0.22  214
 6181143 1.000 3385  59 PHOT -0.14 0.10 PHOT 0.33 0.03 0.33 0.04 6.86 0.28   77
 6181204 1.000 3435  53 PHOT -0.39 0.09 PHOT 0.31 0.03 0.31 0.03 7.02 0.26   82
 6181526 1.000 3477  59 PHOT -0.04 0.10 PHOT 0.39 0.03 0.41 0.04 6.35 0.25   94
 6181761 1.000 3536  59 PHOT -0.24 0.11 PHOT 0.39 0.04 0.40 0.04 6.41 0.27  116
 6182508 1.000 3837  58 PHOT  0.20 0.13 PHOT 0.62 0.04 0.64 0.04 4.97 0.24  369
 6183400 1.000 3284 254 PHOT -0.26 0.12 PHOT 0.26 0.13 0.26 0.14 7.48 1.26   75
 6183511 1.000 3443  60 SPEC -0.15 0.06 SPEC 0.35 0.03 0.36 0.04 6.64 0.24  120
 6183672 1.000 3734  59 PHOT -0.03 0.13 PHOT 0.52 0.04 0.54 0.04 5.52 0.25  238
 6183736 1.000 3170  57 PHOT -0.20 0.13 PHOT 0.22 0.03 0.21 0.03 7.95 0.37   83
 6183859 1.000 3675  59 PHOT  0.22 0.12 PHOT 0.55 0.04 0.58 0.04 5.33 0.24  253
 6184059 1.000 3798  60 PHOT -0.01 0.13 PHOT 0.55 0.04 0.57 0.04 5.35 0.25  270
 6186082 1.000 3696  58 PHOT  0.30 0.10 PHOT 0.58 0.04 0.61 0.04 5.17 0.22  276
 6186085 1.000 3792  59 PHOT -0.13 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.25  202
 6186614 1.000 3774  59 PHOT  0.26 0.14 PHOT 0.61 0.05 0.63 0.04 5.02 0.25  529
 6186738 1.000 3872  61 PHOT  0.13 0.16 PHOT 0.61 0.05 0.63 0.05 5.01 0.28  439
 6187812 1.000 3385  59 PHOT  0.11 0.12 PHOT 0.37 0.04 0.38 0.04 6.55 0.28  135
 6187942 1.000 3505  59 PHOT -0.04 0.11 PHOT 0.41 0.04 0.42 0.04 6.25 0.25  117
 6192309 1.000 3649  59 PHOT -0.01 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.25  208
 6196918 1.000 3697  54 PHOT -0.17 0.11 PHOT 0.47 0.04 0.49 0.04 5.82 0.24  172
 6197344 1.000 3770 261 PHOT -0.06 0.42 PHOT 0.53 0.17 0.55 0.17 5.48 0.99  258
 6200401 1.000 3626  54 PHOT  0.18 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  234
 6205405 1.000 3740  57 PHOT -0.31 0.10 PHOT 0.45 0.04 0.48 0.04 5.93 0.24  127
 6211203 1.000 3835  58 PHOT  0.09 0.14 PHOT 0.59 0.05 0.61 0.05 5.13 0.26  331
 6212599 1.000 3751  57 PHOT  0.23 0.13 PHOT 0.59 0.04 0.61 0.04 5.12 0.24  317
 6219883 1.000 3278  58 PHOT  0.11 0.15 PHOT 0.30 0.04 0.31 0.04 7.05 0.32  147
 6221260 1.000 3807  51 PHOT -0.12 0.13 PHOT 0.52 0.04 0.55 0.04 5.49 0.24  262
 6222559 1.000 3134 274 PHOT -0.00 0.13 PHOT 0.22 0.14 0.21 0.14 7.89 1.57   75
 6224062 1.000 3714  56 PHOT -0.06 0.14 SPEC 0.50 0.04 0.53 0.05 5.61 0.27  141
 6224166 1.000 3530  60 PHOT -0.05 0.13 PHOT 0.42 0.04 0.44 0.04 6.17 0.27  181
 6230383 1.000 3143 272 PHOT -0.19 0.12 PHOT 0.20 0.14 0.20 0.13 8.08 1.68   61
 6233711 1.000 3118 281 PHOT -0.06 0.11 PHOT 0.21 0.14 0.20 0.14 8.04 1.70   50
 6264426 1.000 3411  56 PHOT -0.21 0.13 PHOT 0.33 0.03 0.33 0.04 6.85 0.29  135
 6266639 1.000 3841  56 PHOT -0.08 0.17 PHOT 0.54 0.05 0.57 0.05 5.38 0.30  383
 6268411 1.000 3223 273 PHOT -0.08 0.13 PHOT 0.25 0.14 0.25 0.15 7.54 1.38   88
 6268673 1.000 3806  64 PHOT  0.02 0.19 PHOT 0.56 0.06 0.58 0.06 5.29 0.34  488
 6268802 1.000 3735  60 PHOT -0.16 0.16 PHOT 0.49 0.05 0.51 0.05 5.70 0.31  302
 6268872 0.715 3777 322 PHOT -0.68 0.20 PHOT 0.38 0.17 0.39 0.19 6.49 1.25   62
 6271033 1.000 3536  56 PHOT -0.16 0.11 PHOT 0.40 0.03 0.42 0.04 6.30 0.25  116
 6272526 1.000 3520  55 PHOT -0.13 0.15 PHOT 0.40 0.04 0.41 0.04 6.32 0.29  210
 6277656 1.000 3526   8 PHOT -0.35 0.09 PHOT 0.36 0.02 0.37 0.02 6.61 0.13   97
 6278265 1.000 3416  59 PHOT -0.20 0.12 PHOT 0.33 0.04 0.34 0.04 6.81 0.29  124
 6279639 1.000 3752  52 PHOT -0.38 0.11 PHOT 0.44 0.04 0.46 0.04 6.01 0.25  168
 6280503 0.994 3760  57 PHOT -0.03 0.11 PHOT 0.53 0.04 0.55 0.04 5.46 0.23  192
 6286961 1.000 3784  61 PHOT -0.14 0.21 PHOT 0.51 0.06 0.54 0.06 5.57 0.37  477
 6289236 1.000 3117 274 PHOT -0.33 0.12 PHOT 0.18 0.14 0.18 0.11 8.40 1.95  121
 6290811 1.000 3659  59 PHOT  0.17 0.12 PHOT 0.53 0.04 0.56 0.04 5.45 0.24  211
 6301976 1.000 3774  57 PHOT -0.19 0.12 PHOT 0.50 0.04 0.52 0.04 5.67 0.25  201
 6306590 1.000 3208 271 PHOT -0.15 0.15 PHOT 0.24 0.14 0.23 0.14 7.70 1.45  107
 6306891 1.000 3420  52 PHOT -0.44 0.11 PHOT 0.30 0.03 0.30 0.04 7.14 0.28  102
 6310092 1.000 3628  60 PHOT -0.21 0.13 PHOT 0.43 0.04 0.45 0.04 6.08 0.28  182
 6310107 1.000 3568  59 PHOT -0.28 0.11 PHOT 0.39 0.04 0.41 0.04 6.36 0.27  116
 6310128 0.718 3776  44 PHOT -0.06 0.09 PHOT 0.53 0.03 0.55 0.03 5.47 0.18   86
 6310265 1.000 3556  59 PHOT  0.18 0.12 PHOT 0.48 0.04 0.50 0.04 5.78 0.25  205
 6343410 1.000 3762  53 PHOT -0.31 0.19 PHOT 0.46 0.05 0.48 0.06 5.88 0.35  367
 6345048 1.000 3777  57 PHOT -0.14 0.10 PHOT 0.51 0.04 0.53 0.04 5.59 0.23  117
 6345362 1.000 3717  54 PHOT  0.06 0.20 PHOT 0.54 0.06 0.56 0.06 5.43 0.33  430
 6347434 1.000 3800  58 PHOT -0.20 0.15 PHOT 0.50 0.05 0.52 0.05 5.64 0.29  284
 6347864 1.000 3774  53 PHOT -0.20 0.10 PHOT 0.49 0.04 0.52 0.04 5.69 0.23  154
 6347986 1.000 3803  54 PHOT -0.16 0.15 PHOT 0.51 0.05 0.54 0.05 5.57 0.28  299
 6352133 1.000 3151 282 PHOT -0.09 0.14 PHOT 0.22 0.14 0.21 0.14 7.91 1.63   89
 6352355 1.000 3764  59 PHOT -0.13 0.13 PHOT 0.51 0.04 0.53 0.05 5.60 0.27  244
 6352901 1.000 3482  57 PHOT -0.18 0.12 PHOT 0.37 0.04 0.38 0.04 6.52 0.27  141
 6356144 1.000 3779  56 PHOT -0.11 0.11 PHOT 0.52 0.04 0.54 0.04 5.54 0.23  167
 6358735 1.000 3614  59 PHOT -0.13 0.11 PHOT 0.44 0.04 0.46 0.04 6.00 0.25  146
 6359968 1.000 3167 282 PHOT  0.28 0.15 PHOT 0.26 0.15 0.26 0.17 7.42 1.46  108
 6362190 1.000 3707  59 PHOT -0.14 0.13 PHOT 0.48 0.04 0.51 0.05 5.75 0.27  230
 6363125 1.000 3729  45 PHOT -0.27 0.13 PHOT 0.46 0.04 0.48 0.04 5.90 0.25  230
 6363233 0.992 3720  45 PHOT -0.19 0.15 SPEC 0.48 0.04 0.50 0.04 5.79 0.27  121
 6363613 1.000 3856  35 PHOT  0.28 0.10 PHOT 0.64 0.03 0.66 0.03 4.83 0.16  260
 6365513 1.000 3342  57 PHOT  0.01 0.09 PHOT 0.33 0.03 0.33 0.04 6.87 0.28   51
 6366330 1.000 3693  56 PHOT -0.15 0.14 PHOT 0.48 0.04 0.50 0.05 5.80 0.27  246
 6366377 1.000 3509  57 PHOT -0.40 0.12 PHOT 0.34 0.04 0.35 0.04 6.75 0.29  142
 6366739 1.000 3730  61 PHOT  0.07 0.16 PHOT 0.54 0.05 0.57 0.05 5.39 0.29  356
 6368357 1.000 3082 283 PHOT  0.01 0.14 PHOT 0.20 0.15 0.19 0.14 8.16 1.93   83
 6370174 1.000 3542  58 PHOT  0.27 0.11 PHOT 0.49 0.04 0.51 0.04 5.71 0.23  185
 6371999 1.000 3825  59 PHOT -0.08 0.17 PHOT 0.54 0.05 0.56 0.05 5.40 0.30  365
 6372136 1.000 3731  60 PHOT -0.07 0.18 PHOT 0.51 0.05 0.53 0.06 5.58 0.32  379
 6373091 1.000 3056 280 PHOT -0.17 0.13 PHOT 0.17 0.14 0.17 0.11 8.50 2.09   75
 6385060 1.000 3655  55 PHOT -0.28 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.26  180
 6385586 1.000 3638  55 PHOT -0.11 0.11 PHOT 0.46 0.04 0.48 0.04 5.90 0.24  151
 6388229 1.000 3827  55 PHOT -0.16 0.11 PHOT 0.52 0.04 0.54 0.04 5.52 0.24  211
 6389733 1.000 3505  57 PHOT  0.05 0.11 PHOT 0.42 0.04 0.44 0.04 6.13 0.25  138
 6390935 1.000 3221 279 PHOT  0.29 0.15 PHOT 0.30 0.15 0.30 0.17 7.13 1.33  133
 6421689 1.000 3748  60 PHOT -0.07 0.14 PHOT 0.52 0.05 0.54 0.05 5.55 0.28  285
 6423086 1.000 3781  56 PHOT -0.03 0.14 PHOT 0.54 0.04 0.56 0.04 5.41 0.26  291
 6423922 1.000 3332 261 PHOT -0.13 0.11 PHOT 0.30 0.13 0.30 0.15 7.08 1.14   72
 6424011 1.000 3421  57 PHOT -0.36 0.15 PHOT 0.31 0.04 0.31 0.04 7.02 0.32  153
 6424033 1.000 3370  56 PHOT -0.37 0.15 PHOT 0.28 0.04 0.28 0.04 7.25 0.34  145
 6424516 1.000 3659  59 PHOT -0.05 0.13 PHOT 0.48 0.04 0.51 0.04 5.75 0.26  217
 6424725 1.000 3374  59 PHOT -0.23 0.14 PHOT 0.31 0.04 0.31 0.04 7.04 0.31  137
 6424923 1.000 3671 116 PHOT -0.33 0.11 PHOT 0.42 0.06 0.44 0.07 6.13 0.43  237
 6425928 1.000 3769  43 PHOT -0.02 0.10 PHOT 0.54 0.03 0.56 0.03 5.43 0.19  151
 6425989 1.000 3685  59 PHOT -0.16 0.13 PHOT 0.47 0.04 0.49 0.04 5.83 0.27  212
 6429680 1.000 3805  59 PHOT  0.11 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.24  257
 6429808 1.000 3279  56 PHOT  0.02 0.18 PHOT 0.29 0.04 0.30 0.04 7.14 0.34  164
 6430096 1.000 3130 289 PHOT -0.00 0.19 PHOT 0.22 0.14 0.21 0.15 7.92 1.68  135
 6431170 1.000 3076 243 PHOT  0.88 0.44 PHOT 0.27 0.13 0.27 0.15 7.34 1.27  471
 6431989 1.000 3855  40 PHOT -0.03 0.20 PHOT 0.56 0.06 0.59 0.05 5.27 0.31  516
 6435936 1.000 3670  60 SPEC  0.21 0.06 SPEC 0.55 0.03 0.57 0.03 5.36 0.20  272
 6436229 1.000 3056 283 PHOT -0.01 0.13 PHOT 0.19 0.14 0.18 0.12 8.31 1.93   64
 6436291 1.000 3430  58 PHOT -0.08 0.09 PHOT 0.36 0.03 0.37 0.04 6.60 0.25   49
 6438389 1.000 3491  59 PHOT -0.12 0.09 PHOT 0.39 0.03 0.40 0.04 6.41 0.25   63
 6442045 1.000 3552  59 PHOT -0.24 0.11 PHOT 0.39 0.04 0.41 0.04 6.36 0.27  129
 6446159 1.000 3018 280 PHOT  0.27 0.23 PHOT 0.20 0.15 0.19 0.14 8.19 1.95  136
 6447455 1.000 3719  58 PHOT  0.14 0.11 PHOT 0.55 0.04 0.58 0.04 5.32 0.23  207
 6451717 1.000 3762  58 PHOT  0.04 0.14 PHOT 0.55 0.05 0.57 0.05 5.35 0.27  303
 6452389 1.000 3853  55 PHOT  0.32 0.10 PHOT 0.65 0.04 0.67 0.03 4.78 0.21  340
 6460812 1.000 3370  58 PHOT -0.15 0.11 PHOT 0.32 0.03 0.32 0.04 6.94 0.28  100
 6466436 1.000 3838  56 PHOT  0.04 0.12 PHOT 0.58 0.04 0.60 0.04 5.20 0.24  268
 6467339 1.000 3750  45 PHOT -0.30 0.09 PHOT 0.46 0.03 0.48 0.03 5.89 0.20  108
 6469920 1.000 3804  58 PHOT  0.21 0.12 PHOT 0.61 0.04 0.63 0.04 5.02 0.24  323
 6470362 1.000 3319  43 PHOT -0.41 0.06 SPEC 0.25 0.02 0.25 0.03 7.53 0.23   74
 6471285 0.999 3216  57 PHOT  0.10 0.09 PHOT 0.27 0.03 0.27 0.04 7.36 0.31   27
 6496872 1.000 3244  59 PHOT  0.09 0.12 PHOT 0.28 0.03 0.28 0.04 7.24 0.32   99
 6497146 1.000 3677  60 SPEC  0.05 0.10 PHOT 0.51 0.04 0.54 0.04 5.56 0.24  134
 6500181 1.000 3529  59 PHOT  0.13 0.16 PHOT 0.45 0.04 0.47 0.05 5.94 0.29  284
 6501347 1.000 3810  54 PHOT  0.02 0.10 PHOT 0.56 0.04 0.59 0.04 5.28 0.22  174
 6502294 1.000 3701  60 PHOT  0.10 0.12 PHOT 0.54 0.04 0.56 0.04 5.43 0.25  238
 6503104 0.999 3453  60 SPEC  0.11 0.05 SPEC 0.41 0.03 0.42 0.04 6.26 0.23  133
 6504035 1.000 3864  59 PHOT  0.20 0.12 PHOT 0.62 0.04 0.65 0.04 4.93 0.23  320
 6504214 1.000 3682  59 PHOT -0.05 0.14 PHOT 0.49 0.04 0.52 0.05 5.68 0.27  255
 6504736 1.000 3457  59 PHOT -0.17 0.11 PHOT 0.36 0.04 0.37 0.04 6.61 0.27  110
 6504812 1.000 3514  60 PHOT  0.02 0.13 PHOT 0.42 0.04 0.44 0.05 6.14 0.28  194
 6507254 1.000 3153 284 PHOT  0.16 0.17 PHOT 0.24 0.15 0.24 0.16 7.62 1.58  123
 6507276 1.000 3391  59 PHOT -0.36 0.13 PHOT 0.29 0.04 0.29 0.04 7.15 0.32  114
 6508710 1.000 3380  51 PHOT -0.33 0.12 PHOT 0.29 0.03 0.30 0.04 7.14 0.28  117
 6508734 1.000 3676  60 PHOT -0.02 0.13 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  223
 6508924 1.000 3773  59 PHOT  0.13 0.13 PHOT 0.58 0.04 0.60 0.04 5.20 0.25  311
 6510539 1.000 3369  59 PHOT -0.12 0.17 PHOT 0.32 0.04 0.33 0.04 6.91 0.33  179
 6510978 1.000 3225 183 PHOT  0.25 0.24 PHOT 0.29 0.10 0.29 0.11 7.16 0.91  126
 6515466 1.000 3465  50 PHOT -0.40 0.11 PHOT 0.32 0.03 0.33 0.04 6.91 0.26  123
 6521399 1.000 3653  56 PHOT -0.08 0.14 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  238
 6521526 1.000 3500  57 PHOT  0.05 0.10 PHOT 0.42 0.04 0.44 0.04 6.15 0.25  120
 6526930 1.000 3790  57 PHOT  0.04 0.11 PHOT 0.56 0.04 0.58 0.04 5.29 0.24  226
 6529445 1.000 3760  57 PHOT -0.15 0.13 PHOT 0.50 0.04 0.52 0.04 5.64 0.26  241
 6529461 1.000 3122 285 PHOT -0.01 0.15 PHOT 0.21 0.14 0.21 0.14 7.97 1.68   86
 6530792 1.000 3534  59 PHOT  0.01 0.13 PHOT 0.43 0.04 0.45 0.04 6.08 0.27  193
 6531981 1.000 3861  51 PHOT -0.13 0.12 PHOT 0.54 0.04 0.56 0.04 5.41 0.23  251
 6541626 1.000 3079 290 PHOT  0.19 0.19 PHOT 0.21 0.15 0.21 0.15 7.96 1.83  126
 6541829 1.000 3800  59 PHOT -0.00 0.14 PHOT 0.55 0.05 0.58 0.05 5.33 0.27  314
 6543547 1.000 3817  59 PHOT -0.01 0.13 PHOT 0.56 0.04 0.58 0.04 5.31 0.25  282
 6545415 0.997 3709  48 PHOT -0.21 0.10 PHOT 0.47 0.03 0.49 0.04 5.85 0.21  128
 6547418 1.000 3882  57 PHOT  0.19 0.11 PHOT 0.63 0.04 0.65 0.04 4.92 0.23  303
 6547520 1.000 3286 276 PHOT  0.19 0.21 PHOT 0.32 0.15 0.32 0.17 6.92 1.25  221
 6548898 1.000 3486  58 PHOT -0.11 0.10 PHOT 0.38 0.03 0.40 0.04 6.42 0.25   95
 6550017 1.000 3472  56 PHOT -0.14 0.12 PHOT 0.37 0.04 0.38 0.04 6.51 0.27  143
 6579761 1.000 3556  63 PHOT -0.04 0.18 PHOT 0.43 0.05 0.45 0.05 6.07 0.33  292
 6579884 1.000 3826  60 PHOT  0.03 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.25  247
 6583177 1.000 3783  60 PHOT  0.03 0.12 PHOT 0.55 0.04 0.58 0.04 5.32 0.25  238
 6584500 1.000 3583  59 PHOT -0.30 0.12 PHOT 0.39 0.04 0.41 0.04 6.35 0.27  142
 6585067 1.000 3576  57 PHOT -0.15 0.10 PHOT 0.42 0.04 0.44 0.04 6.15 0.24  112
 6585895 1.000 3754  55 PHOT -0.16 0.10 PHOT 0.50 0.04 0.52 0.04 5.67 0.23  147
 6586079 1.000 3428  56 PHOT -0.41 0.14 PHOT 0.30 0.04 0.31 0.04 7.06 0.32  144
 6590263 1.000 3499  58 PHOT -0.22 0.13 PHOT 0.37 0.04 0.38 0.04 6.53 0.28  154
 6592335 1.000 3385  50 PHOT -0.03 0.13 SPEC 0.34 0.03 0.35 0.04 6.73 0.25  139
 6600771 1.000 3761  57 PHOT  0.16 0.15 SPEC 0.58 0.05 0.60 0.05 5.19 0.27  291
 6605492 1.000 3738  61 PHOT  0.12 0.15 PHOT 0.56 0.05 0.58 0.05 5.30 0.28  336
 6605595 1.000 3447  58 PHOT  0.24 0.09 PHOT 0.43 0.03 0.44 0.04 6.13 0.24   94
 6607503 1.000 3102 288 PHOT -0.06 0.15 PHOT 0.20 0.14 0.19 0.14 8.13 1.82  110
 6607612 1.000 3848  57 PHOT  0.31 0.06 PHOT 0.65 0.03 0.67 0.03 4.80 0.18  347
 6607660 1.000 3409  53 PHOT -0.28 0.12 PHOT 0.32 0.03 0.32 0.04 6.96 0.27  110
 6609270 1.000 3854  60 SPEC -0.07 0.13 PHOT 0.55 0.05 0.58 0.04 5.33 0.26  295
 6609906 1.000 3730  59 PHOT  0.13 0.11 PHOT 0.56 0.04 0.58 0.04 5.31 0.24  213
 6610837 1.000 3482  59 PHOT -0.07 0.11 PHOT 0.39 0.04 0.40 0.04 6.38 0.26  117
 6611316 1.000 3325 269 PHOT  0.11 0.17 PHOT 0.33 0.14 0.34 0.16 6.82 1.18  174
 6611875 0.793 3409  56 PHOT -0.32 0.09 PHOT 0.31 0.03 0.31 0.04 7.01 0.27   38
 6615730 1.000 3263 265 PHOT -0.34 0.18 PHOT 0.24 0.13 0.24 0.14 7.68 1.42  155
 6620003 1.000 3749  40 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.04 5.90 0.24  220
 6628656 1.000 3727  58 PHOT -0.02 0.11 PHOT 0.52 0.04 0.54 0.04 5.53 0.24  194
 6631015 1.000 3715  47 PHOT -0.22 0.11 PHOT 0.47 0.04 0.49 0.04 5.84 0.23  182
 6631775 1.000 3132 282 PHOT -0.15 0.16 PHOT 0.20 0.14 0.20 0.14 8.08 1.75   98
 6635994 1.000 3861  57 PHOT  0.22 0.09 PHOT 0.63 0.04 0.65 0.04 4.90 0.21  295
 6664386 1.000 3343 185 PHOT  0.71 0.26 PHOT 0.43 0.11 0.45 0.12 6.09 0.71  215
 6664639 1.000 3499  55 PHOT -0.28 0.17 PHOT 0.36 0.04 0.37 0.05 6.61 0.32  209
 6664748 1.000 3597  59 PHOT -0.20 0.11 PHOT 0.42 0.04 0.44 0.04 6.15 0.26  147
 6665209 1.000 3075 309 PHOT  0.15 0.26 PHOT 0.21 0.17 0.20 0.16 8.03 2.01  186
 6665227 1.000 3109 284 PHOT -0.02 0.18 PHOT 0.21 0.14 0.20 0.14 8.04 1.73  113
 6666139 1.000 3509  61 PHOT -0.06 0.17 PHOT 0.41 0.04 0.42 0.05 6.26 0.31  245
 6666347 1.000 3848  60 PHOT  0.18 0.14 PHOT 0.61 0.05 0.64 0.05 4.98 0.26  499
 6668646 1.000 3634  51 PHOT -0.11 0.11 PHOT 0.46 0.04 0.48 0.04 5.91 0.23  155
 6669108 1.000 3548  61 PHOT  0.01 0.17 PHOT 0.44 0.05 0.46 0.05 6.02 0.31  278
 6671365 1.000 3459  58 PHOT -0.21 0.14 PHOT 0.35 0.04 0.36 0.04 6.65 0.30  164
 6671587 1.000 3782  60 PHOT -0.16 0.13 PHOT 0.51 0.04 0.53 0.05 5.61 0.27  236
 6671727 1.000 3704  59 PHOT -0.19 0.13 PHOT 0.47 0.04 0.49 0.05 5.84 0.27  219
 6672948 1.000 3549  57 PHOT  0.35 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  277
 6674908 1.000 3755  57 PHOT  0.03 0.10 PHOT 0.54 0.04 0.57 0.04 5.38 0.22  129
 6675516 1.000 3751  61 PHOT -0.22 0.17 PHOT 0.48 0.05 0.50 0.06 5.76 0.33  322
 6675685 1.000 3535  60 PHOT -0.07 0.15 PHOT 0.42 0.04 0.43 0.05 6.19 0.29  213
 6676217 1.000 3366  60 PHOT -0.34 0.15 PHOT 0.29 0.04 0.29 0.04 7.22 0.34  142
 6678623 1.000 3710  44 PHOT -0.37 0.15 PHOT 0.43 0.04 0.45 0.05 6.09 0.28  239
 6679295 1.000 3800  60 SPEC  0.06 0.14 PHOT 0.57 0.05 0.59 0.05 5.25 0.27  319
 6690942 1.000 3876  56 PHOT  0.22 0.11 PHOT 0.63 0.04 0.66 0.04 4.88 0.22  373
 6691349 1.000 3794  59 PHOT  0.08 0.10 PHOT 0.57 0.04 0.60 0.04 5.22 0.23  184
 6692320 1.000 3539  59 PHOT  0.14 0.12 PHOT 0.46 0.04 0.48 0.04 5.89 0.25  174
 6693042 0.995 3351  56 PHOT -0.26 0.10 PHOT 0.29 0.03 0.29 0.04 7.18 0.28   70
 6694166 1.000 3461  59 PHOT -0.30 0.13 PHOT 0.34 0.04 0.35 0.04 6.77 0.30  143
 6694734 1.000 3683 225 PHOT -0.38 0.11 PHOT 0.42 0.11 0.43 0.13 6.18 0.79  122
 6696016 1.000 3653  59 PHOT -0.34 0.10 PHOT 0.41 0.04 0.43 0.04 6.20 0.26  111
 6696674 1.000 3775  56 PHOT -0.09 0.13 PHOT 0.52 0.04 0.55 0.04 5.51 0.25  232
 6699367 0.999 3685  58 PHOT -0.30 0.13 PHOT 0.44 0.04 0.45 0.05 6.06 0.28  194
 6704613 0.818 3574  35 PHOT -0.52 0.04 PHOT 0.34 0.02 0.35 0.02 6.72 0.15   56
 6704617 1.000 3791  58 PHOT -0.08 0.09 PHOT 0.53 0.04 0.55 0.04 5.47 0.22  102
 6705695 1.000 3788  58 PHOT  0.04 0.10 PHOT 0.56 0.04 0.58 0.04 5.30 0.23  138
 6715960 1.000 3551  59 PHOT -0.15 0.10 PHOT 0.41 0.04 0.43 0.04 6.23 0.25  105
 6718482 1.000 3803  54 PHOT -0.24 0.12 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  231
 6719122 1.000 3065 285 PHOT  0.03 0.18 PHOT 0.19 0.15 0.19 0.14 8.22 2.00  103
 6720765 1.000 3496  60 PHOT -0.24 0.11 PHOT 0.37 0.04 0.38 0.04 6.56 0.27  106
 6721658 1.000 3645  47 PHOT -0.51 0.10 PHOT 0.37 0.03 0.39 0.04 6.50 0.24  170
 6751111 1.000 3178 185 PHOT  0.48 0.26 PHOT 0.29 0.10 0.29 0.11 7.16 0.92  111
 6751156 1.000 3582  57 PHOT  0.45 0.05 PHOT 0.55 0.03 0.57 0.03 5.35 0.18  259
 6751411 0.997 3783  52 PHOT -0.11 0.09 PHOT 0.52 0.03 0.54 0.04 5.53 0.21  119
 6751520 1.000 3828  53 PHOT  0.01 0.14 PHOT 0.56 0.05 0.59 0.04 5.26 0.26  330
 6751858 1.000 3170 283 PHOT -0.04 0.21 PHOT 0.23 0.14 0.23 0.15 7.75 1.55  147
 6751891 1.000 3447  55 PHOT -0.43 0.11 PHOT 0.31 0.03 0.31 0.04 7.03 0.29   96
 6752213 1.000 3377  59 PHOT -0.10 0.17 PHOT 0.33 0.04 0.34 0.04 6.84 0.32  185
 6752578 1.000 3565  56 PHOT -0.37 0.09 PHOT 0.37 0.03 0.38 0.04 6.52 0.25   63
 6758989 1.000 3817  54 PHOT -0.01 0.12 PHOT 0.56 0.04 0.58 0.04 5.30 0.23  256
 6761765 1.000 3320  56 PHOT  0.06 0.15 PHOT 0.32 0.04 0.33 0.04 6.91 0.31  160
 6761974 1.000 3674  59 PHOT  0.18 0.14 PHOT 0.54 0.04 0.57 0.04 5.39 0.26  308
 6762124 1.000 3720  63 PHOT -0.18 0.20 PHOT 0.48 0.06 0.50 0.06 5.78 0.36  372
 6762389 1.000 3480  61 PHOT -0.17 0.18 PHOT 0.37 0.05 0.38 0.05 6.53 0.34  240
 6763067 1.000 3734  56 PHOT -0.25 0.13 PHOT 0.47 0.04 0.49 0.05 5.85 0.28  226
 6763092 1.000 3342  52 PHOT -0.55 0.12 PHOT 0.24 0.03 0.24 0.03 7.63 0.32  104
 6765143 1.000 3566  56 PHOT -0.49 0.16 PHOT 0.35 0.04 0.36 0.05 6.70 0.34  201
 6767424 1.000 3615  55 PHOT -0.33 0.12 PHOT 0.40 0.04 0.42 0.04 6.30 0.27  160
 6768036 1.000 3616  56 PHOT -0.10 0.10 PHOT 0.45 0.03 0.47 0.04 5.95 0.23   90
 6768217 1.000 3639  59 PHOT -0.17 0.10 PHOT 0.45 0.04 0.47 0.04 5.98 0.25  118
 6768440 1.000 3144 275 PHOT -0.35 0.08 PHOT 0.19 0.14 0.18 0.12 8.28 1.85   44
 6775103 1.000 3629  58 PHOT -0.27 0.12 PHOT 0.42 0.04 0.44 0.04 6.16 0.27  176
 6775689 1.000 3765  49 PHOT -0.14 0.10 PHOT 0.51 0.03 0.53 0.04 5.61 0.21  133
 6776555 0.979 3268  43 PHOT -0.46 0.10 PHOT 0.22 0.02 0.22 0.03 7.83 0.28   76
 6776936 1.000 3756  56 PHOT -0.33 0.11 PHOT 0.46 0.04 0.48 0.04 5.93 0.26  175
 6781290 1.000 3089 283 PHOT -0.18 0.12 PHOT 0.18 0.14 0.18 0.12 8.34 1.95   74
 6782009 1.000 3723  45 PHOT -0.47 0.11 PHOT 0.41 0.03 0.43 0.04 6.24 0.24  218
 6782860 1.000 3497  59 PHOT  0.03 0.11 PHOT 0.42 0.04 0.43 0.04 6.20 0.26  135
 6783369 0.989 3578  59 PHOT  0.13 0.10 PHOT 0.48 0.04 0.50 0.04 5.77 0.24  117
 6790075 0.998 3512  56 PHOT -0.14 0.11 PHOT 0.39 0.03 0.41 0.04 6.36 0.25  115
 6792288 1.000 3702  58 PHOT  0.14 0.11 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  207
 6803306 1.000 3538  59 PHOT -0.03 0.12 PHOT 0.43 0.04 0.45 0.04 6.12 0.25  157
 6803524 1.000 3444  57 PHOT -0.30 0.12 PHOT 0.33 0.04 0.34 0.04 6.84 0.29  132
 6803555 1.000 3637  58 PHOT  0.19 0.13 PHOT 0.53 0.04 0.55 0.04 5.49 0.25  265
 6804018 0.953 3451 236 PHOT -0.44 0.09 PHOT 0.31 0.12 0.31 0.13 7.03 1.02   27
 6805049 1.000 3542 180 PHOT  0.09 0.26 PHOT 0.45 0.11 0.47 0.12 5.95 0.71  234
 6836884 1.000 3813  58 PHOT  0.24 0.10 PHOT 0.62 0.04 0.64 0.04 4.96 0.21  252
 6837702 1.000 3396  58 PHOT  0.09 0.12 PHOT 0.37 0.04 0.38 0.04 6.52 0.28  144
 6838434 1.000 3789  55 PHOT  0.11 0.11 PHOT 0.58 0.04 0.60 0.04 5.19 0.23  250
 6839317 1.000 3756  41 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.04 5.88 0.24  227
 6843766 1.000 3667  59 PHOT -0.04 0.11 PHOT 0.49 0.04 0.51 0.04 5.71 0.24  172
 6846346 1.000 3726  57 PHOT -0.11 0.11 PHOT 0.50 0.04 0.52 0.04 5.66 0.24  177
 6846570 1.000 3634  28 PHOT -0.24 0.09 PHOT 0.43 0.02 0.45 0.03 6.10 0.17  119
 6847171 1.000 3431  58 PHOT  0.13 0.11 PHOT 0.40 0.04 0.41 0.04 6.33 0.26  133
 6847482 1.000 3860  62 PHOT  0.10 0.18 PHOT 0.60 0.06 0.62 0.05 5.08 0.32  559
 6848842 1.000 3585  61 PHOT -0.24 0.17 PHOT 0.41 0.05 0.42 0.05 6.25 0.32  240
 6849112 1.000 3660  58 PHOT -0.23 0.15 PHOT 0.44 0.04 0.46 0.05 6.01 0.30  240
 6851887 0.998 3053 283 PHOT  0.04 0.13 PHOT 0.19 0.15 0.19 0.14 8.26 2.02   72
 6852906 1.000 3114 286 PHOT -0.09 0.19 PHOT 0.20 0.14 0.20 0.14 8.10 1.78  125
 6860138 1.000 3750  54 PHOT -0.26 0.15 PHOT 0.47 0.05 0.49 0.05 5.84 0.29  265
 6862296 1.000 3770  56 PHOT -0.10 0.13 PHOT 0.52 0.04 0.54 0.04 5.54 0.25  248
 6863158 1.000 3740  53 PHOT -0.13 0.14 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  262
 6863726 1.000 3564  58 PHOT -0.25 0.10 PHOT 0.40 0.03 0.41 0.04 6.34 0.25   74
 6864295 1.000 3557  57 PHOT -0.40 0.16 PHOT 0.36 0.04 0.37 0.05 6.58 0.32  206
 6864891 1.000 3794  59 PHOT -0.07 0.15 PHOT 0.53 0.05 0.56 0.05 5.45 0.28  302
 6867971 1.000 3881  63 PHOT  0.25 0.16 PHOT 0.64 0.05 0.66 0.05 4.83 0.28  626
 6871390 1.000 3783  56 PHOT  0.08 0.11 PHOT 0.57 0.04 0.59 0.04 5.26 0.23  197
 6871896 1.000 3806  52 PHOT -0.11 0.10 PHOT 0.53 0.04 0.55 0.04 5.48 0.22  162
 6877599 1.000 3817  47 PHOT -0.10 0.13 PHOT 0.53 0.04 0.56 0.04 5.44 0.24  282
 6878738 0.999 3721  59 PHOT  0.01 0.12 PHOT 0.52 0.04 0.55 0.04 5.49 0.26  224
 6888521 1.000 3398  58 PHOT -0.19 0.11 PHOT 0.32 0.03 0.33 0.04 6.89 0.28   93
 6921817 1.000 3609  56 PHOT -0.25 0.10 PHOT 0.42 0.03 0.43 0.04 6.18 0.24   92
 6921821 1.000 3513  59 PHOT -0.04 0.10 PHOT 0.41 0.03 0.43 0.04 6.22 0.24   83
 6922010 1.000 3648  51 PHOT -0.41 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.26  175
 6922183 1.000 3818  56 PHOT  0.01 0.11 PHOT 0.56 0.04 0.59 0.04 5.28 0.24  236
 6923931 1.000 3200 287 PHOT  0.08 0.22 PHOT 0.26 0.15 0.26 0.17 7.47 1.52  181
 6923956 1.000 3144 282 PHOT -0.26 0.12 PHOT 0.20 0.14 0.19 0.13 8.16 1.80  123
 6923995 1.000 3796  59 PHOT -0.09 0.15 PHOT 0.53 0.05 0.55 0.05 5.46 0.28  307
 6924644 1.000 3796  36 PHOT -0.39 0.04 PHOT 0.45 0.02 0.47 0.02 5.94 0.13  120
 6925256 1.000 3434  58 PHOT -0.04 0.12 PHOT 0.37 0.04 0.38 0.04 6.53 0.27  133
 6927938 1.000 3824  56 PHOT  0.01 0.11 PHOT 0.56 0.04 0.59 0.04 5.26 0.24  235
 6928206 1.000 3694  56 PHOT  0.00 0.10 PHOT 0.51 0.04 0.53 0.04 5.58 0.23  126
 6928830 1.000 3807  57 PHOT -0.04 0.15 PHOT 0.54 0.05 0.57 0.05 5.38 0.27  319
 6934004 1.000 3343  45 PHOT -0.50 0.12 PHOT 0.25 0.03 0.25 0.03 7.56 0.30  141
 6934552 1.000 3148 286 PHOT -0.01 0.16 PHOT 0.23 0.14 0.22 0.15 7.83 1.60  106
 6936046 1.000 3773  57 PHOT -0.08 0.11 PHOT 0.52 0.04 0.55 0.04 5.50 0.24  192
 6937405 1.000 3826  59 PHOT  0.16 0.14 PHOT 0.60 0.05 0.62 0.04 5.05 0.26  348
 6939336 1.000 3596 295 PHOT  0.01 0.37 PHOT 0.46 0.17 0.49 0.19 5.86 1.13 1031
 6940654 1.000 3666  59 PHOT -0.15 0.12 PHOT 0.46 0.04 0.48 0.04 5.88 0.26  173
 6944894 1.000 3118 284 PHOT -0.13 0.14 PHOT 0.20 0.14 0.19 0.13 8.13 1.79   81
 6944928 1.000 3122 285 PHOT -0.05 0.12 PHOT 0.21 0.14 0.20 0.14 8.02 1.71   54
 6945041 1.000 3666  55 PHOT -0.14 0.13 PHOT 0.47 0.04 0.49 0.04 5.86 0.26  214
 6947600 1.000 3455  59 PHOT  0.06 0.11 PHOT 0.40 0.04 0.41 0.04 6.32 0.27  135
 6947767 1.000 3585  47 PHOT -0.39 0.17 PHOT 0.38 0.04 0.39 0.05 6.48 0.32  250
 6947858 1.000 3501  60 PHOT -0.21 0.12 PHOT 0.37 0.04 0.39 0.04 6.50 0.28  144
 6947877 0.993 3046 281 PHOT  0.03 0.13 PHOT 0.19 0.15 0.18 0.13 8.31 2.05   69
 6949105 1.000 3469  56 PHOT -0.18 0.12 PHOT 0.36 0.04 0.37 0.04 6.57 0.27  138
 6949412 1.000 3743  59 PHOT  0.19 0.12 PHOT 0.58 0.04 0.60 0.04 5.18 0.24  273
 6950440 1.000 3627  57 PHOT -0.22 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.27  175
 6952833 1.000 3714  60 PHOT  0.02 0.19 PHOT 0.52 0.05 0.55 0.06 5.50 0.32  412
 6953069 1.000 3769  41 PHOT -0.29 0.12 PHOT 0.47 0.04 0.49 0.04 5.83 0.23  240
 6955274 1.000 3756  56 PHOT -0.29 0.09 PHOT 0.46 0.04 0.49 0.04 5.87 0.23   96
 6961293 0.647 3911 319 PHOT  0.21 0.11 PHOT 0.64 0.17 0.66 0.15 4.84 0.91   89
 6962423 1.000 3058 285 PHOT  0.03 0.20 PHOT 0.19 0.15 0.19 0.14 8.25 2.03  110
 6963783 0.999 3109 284 PHOT -0.14 0.13 PHOT 0.20 0.14 0.19 0.13 8.18 1.83   73
 6964982 1.000 3670  59 PHOT  0.08 0.13 PHOT 0.52 0.04 0.54 0.04 5.53 0.26  260
 6967296 1.000 3783  55 PHOT -0.17 0.10 PHOT 0.50 0.04 0.53 0.04 5.62 0.22  124
 6977064 1.000 3623  57 PHOT -0.25 0.12 PHOT 0.42 0.04 0.44 0.04 6.15 0.26  155
 7007218 1.000 3758  48 PHOT -0.18 0.16 PHOT 0.49 0.05 0.52 0.05 5.69 0.28  308
 7008589 1.000 3693  60 PHOT  0.37 0.13 PHOT 0.59 0.04 0.62 0.04 5.09 0.24  489
 7010083 1.000 3887 185 PHOT -0.32 0.10 PHOT 0.49 0.10 0.52 0.10 5.68 0.59  149
 7013926 1.000 3689  63 PHOT -0.22 0.20 PHOT 0.46 0.06 0.48 0.06 5.92 0.37  370
 7014297 1.000 3788  53 PHOT -0.08 0.12 PHOT 0.53 0.04 0.55 0.04 5.48 0.23  214
 7014844 1.000 3524  52 PHOT -0.22 0.17 PHOT 0.38 0.04 0.39 0.05 6.44 0.31  239
 7017481 1.000 3262  57 PHOT  0.25 0.13 PHOT 0.31 0.04 0.32 0.04 6.97 0.30  143
 7018161 1.000 3801  54 PHOT -0.15 0.15 PHOT 0.52 0.05 0.54 0.05 5.55 0.28  308
 7018323 1.000 3674  57 PHOT -0.31 0.12 PHOT 0.43 0.04 0.45 0.04 6.09 0.26  162
 7019844 1.000 3669  12 PHOT -0.50 0.00 PHOT 0.38 0.01 0.40 0.01 6.42 0.04  139
 7020381 1.000 3684  33 PHOT -0.40 0.13 PHOT 0.41 0.03 0.43 0.04 6.21 0.24  212
 7021681 1.000 3900  60 SPEC -0.23 0.09 SPEC 0.52 0.04 0.55 0.04 5.52 0.23  205
 7022137 0.998 3305  52 PHOT -0.17 0.11 PHOT 0.28 0.03 0.28 0.03 7.26 0.27   75
 7022432 1.000 3495  60 PHOT  0.10 0.13 PHOT 0.43 0.04 0.45 0.04 6.11 0.27  175
 7022598 1.000 3635  58 PHOT -0.07 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  142
 7025006 1.000 3366  55 PHOT -0.34 0.11 PHOT 0.29 0.03 0.29 0.04 7.21 0.29   84
 7025883 1.000 3344  52 PHOT -0.34 0.11 PHOT 0.28 0.03 0.27 0.03 7.32 0.29   89
 7026202 1.000 3407  58 PHOT -0.30 0.11 PHOT 0.31 0.03 0.31 0.04 7.00 0.29   82
 7031430 1.000 3519  57 PHOT -0.03 0.12 PHOT 0.42 0.04 0.43 0.04 6.18 0.25  150
 7031948 1.000 3821  57 PHOT -0.04 0.14 PHOT 0.55 0.04 0.57 0.04 5.34 0.26  302
 7033830 1.000 3474  58 PHOT  0.04 0.11 PHOT 0.41 0.04 0.42 0.04 6.26 0.26  138
 7034830 1.000 3079 288 PHOT  0.22 0.18 PHOT 0.22 0.15 0.21 0.15 7.93 1.79  114
 7035373 1.000 3714  47 PHOT -0.44 0.11 PHOT 0.41 0.04 0.43 0.04 6.20 0.25  179
 7036894 1.000 3042 281 PHOT  0.04 0.12 PHOT 0.19 0.15 0.18 0.13 8.32 2.06   63
 7038372 1.000 3769  58 PHOT -0.06 0.12 PHOT 0.53 0.04 0.55 0.04 5.48 0.25  219
 7048090 1.000 3392  58 PHOT -0.22 0.12 PHOT 0.32 0.03 0.32 0.04 6.95 0.29  108
 7060218 1.000 3396  57 PHOT -0.44 0.14 PHOT 0.28 0.04 0.28 0.04 7.24 0.33  131
 7090779 1.000 3808  49 PHOT -0.01 0.10 PHOT 0.55 0.04 0.58 0.03 5.33 0.20  174
 7091649 1.000 3784  57 PHOT -0.11 0.10 PHOT 0.52 0.04 0.54 0.04 5.53 0.22  118
 7091724 1.000 3849  69 PHOT  0.17 0.05 PHOT 0.61 0.04 0.63 0.04 5.00 0.21  456
 7091787 1.000 3876  55 PHOT  0.21 0.11 PHOT 0.63 0.04 0.65 0.04 4.90 0.22  347
 7092051 1.000 3674  45 PHOT -0.06 0.14 PHOT 0.49 0.04 0.51 0.04 5.72 0.24  253
 7093310 1.000 3865 172 PHOT -0.19 0.13 PHOT 0.52 0.09 0.55 0.09 5.50 0.55  257
 7093688 1.000 3475  52 PHOT -0.18 0.12 PHOT 0.37 0.03 0.38 0.04 6.56 0.26  141
 7093721 1.000 3736  54 PHOT -0.05 0.09 PHOT 0.52 0.03 0.54 0.04 5.54 0.21   84
 7094109 1.000 3645  49 PHOT -0.50 0.09 PHOT 0.38 0.03 0.39 0.04 6.47 0.23  103
 7094638 1.000 3271  58 PHOT -0.29 0.13 PHOT 0.25 0.03 0.24 0.04 7.58 0.34   96
 7094777 1.000 3350  56 PHOT  0.13 0.10 PHOT 0.35 0.03 0.36 0.04 6.69 0.27   96
 7100573 1.000 3382  59 PHOT -0.12 0.14 PHOT 0.33 0.04 0.33 0.04 6.86 0.30  141
 7102145 1.000 3555  54 PHOT -0.12 0.16 PHOT 0.42 0.04 0.44 0.05 6.18 0.29  234
 7102500 1.000 3335  51 PHOT -0.15 0.10 PHOT 0.30 0.03 0.30 0.03 7.10 0.25   69
 7103501 1.000 3731  56 PHOT -0.35 0.15 PHOT 0.44 0.05 0.46 0.05 6.02 0.30  253
 7104392 1.000 3163 273 PHOT -0.33 0.14 PHOT 0.20 0.14 0.19 0.13 8.16 1.74   95
 7104739 1.000 3566  48 PHOT -0.49 0.10 PHOT 0.35 0.03 0.36 0.04 6.70 0.25  141
 7105834 1.000 3355  54 PHOT -0.40 0.09 PHOT 0.27 0.03 0.27 0.03 7.36 0.29   45
 7108212 1.000 3785  49 PHOT -0.11 0.10 PHOT 0.52 0.04 0.54 0.04 5.52 0.21  175
 7110077 1.000 3597  56 PHOT -0.16 0.12 PHOT 0.43 0.04 0.45 0.04 6.11 0.26  173
 7115541 0.817 3300  58 PHOT  0.07 0.09 PHOT 0.31 0.03 0.32 0.04 6.99 0.28   20
 7117293 0.995 3496  60 PHOT  0.10 0.11 PHOT 0.43 0.04 0.45 0.04 6.10 0.26  137
 7117506 1.000 3773  56 PHOT -0.18 0.13 PHOT 0.50 0.04 0.52 0.04 5.65 0.26  228
 7118061 1.000 3768  56 PHOT -0.20 0.11 PHOT 0.49 0.04 0.52 0.04 5.69 0.24  167
 7118116 1.000 3818  58 PHOT -0.05 0.16 PHOT 0.55 0.05 0.57 0.05 5.37 0.29  360
 7121852 0.996 3441  63 PHOT -0.37 0.19 PHOT 0.32 0.05 0.32 0.05 6.96 0.38  208
 7123500 1.000 3409  54 PHOT -0.08 0.11 PHOT 0.35 0.03 0.36 0.04 6.69 0.26  114
 7131359 1.000 3747  55 PHOT -0.15 0.09 PHOT 0.50 0.03 0.52 0.04 5.67 0.22   77
 7131515 1.000 3547  57 PHOT  0.32 0.10 PHOT 0.50 0.04 0.52 0.04 5.64 0.22  189
 7133485 1.000 3130 282 PHOT  0.02 0.14 PHOT 0.22 0.15 0.21 0.15 7.89 1.73   87
 7133807 1.000 3854  35 PHOT -0.15 0.12 PHOT 0.53 0.03 0.56 0.04 5.45 0.21  269
 7137132 1.000 3780  57 PHOT -0.28 0.12 PHOT 0.48 0.04 0.50 0.04 5.80 0.27  214
 7173783 1.000 3786  53 PHOT -0.17 0.14 PHOT 0.50 0.04 0.53 0.04 5.62 0.26  265
 7173933 1.000 3432  59 PHOT -0.24 0.13 PHOT 0.33 0.04 0.34 0.04 6.81 0.30  131
 7174349 1.000 3284 309 PHOT -0.06 0.31 PHOT 0.29 0.16 0.29 0.18 7.22 1.45  386
 7174385 1.000 3808  56 PHOT -0.07 0.12 PHOT 0.54 0.04 0.56 0.04 5.41 0.24  234
 7175696 1.000 3906  51 PHOT  0.17 0.15 PHOT 0.63 0.05 0.65 0.04 4.90 0.26  531
 7177371 1.000 3384  59 PHOT -0.01 0.13 PHOT 0.35 0.04 0.36 0.04 6.70 0.29  149
 7177589 1.000 3725  58 PHOT -0.07 0.13 PHOT 0.51 0.04 0.53 0.04 5.60 0.25  229
 7180592 1.000 3868  52 PHOT  0.01 0.18 PHOT 0.58 0.05 0.60 0.05 5.19 0.31  462
 7180925 1.000 3568  59 PHOT -0.13 0.15 PHOT 0.42 0.04 0.44 0.05 6.15 0.29  223
 7184336 1.000 3892  58 PHOT -0.13 0.12 PHOT 0.55 0.04 0.57 0.04 5.37 0.24  312
 7184868 1.000 3615  55 PHOT -0.22 0.13 PHOT 0.43 0.04 0.44 0.04 6.13 0.27  191
 7185487 1.000 3325  52 PHOT  0.03 0.15 PHOT 0.32 0.03 0.33 0.04 6.91 0.29  156
 7185789 1.000 3291  57 PHOT -0.18 0.12 PHOT 0.27 0.03 0.27 0.04 7.34 0.31   95
 7186732 0.963 3149 284 PHOT -0.05 0.12 PHOT 0.22 0.14 0.22 0.14 7.87 1.61   59
 7186845 0.994 3166 281 PHOT -0.11 0.11 PHOT 0.22 0.14 0.22 0.14 7.86 1.59   44
 7190458 1.000 3786  55 PHOT -0.05 0.11 PHOT 0.54 0.04 0.56 0.04 5.43 0.23  214
 7190459 0.991 3773  47 PHOT  0.24 0.11 PHOT 0.60 0.04 0.63 0.03 5.05 0.20  220
 7191311 1.000 3782  57 PHOT -0.19 0.10 PHOT 0.50 0.04 0.52 0.04 5.65 0.24  139
 7191467 1.000 3624  58 PHOT -0.03 0.18 PHOT 0.47 0.05 0.49 0.05 5.82 0.31  323
 7191610 1.000 3781  61 PHOT -0.29 0.19 PHOT 0.47 0.06 0.50 0.06 5.81 0.37  371
 7199444 1.000 3104 286 PHOT -0.06 0.14 PHOT 0.20 0.14 0.20 0.14 8.12 1.79   84
 7199756 1.000 3768  59 PHOT -0.10 0.13 PHOT 0.52 0.04 0.54 0.05 5.54 0.27  261
 7200148 1.000 3497  60 PHOT -0.05 0.12 PHOT 0.40 0.04 0.42 0.04 6.29 0.26  147
 7200463 1.000 3886  55 PHOT  0.31 0.05 PHOT 0.66 0.03 0.68 0.03 4.74 0.17  405
 7202953 1.000 3646  56 PHOT -0.16 0.10 PHOT 0.45 0.04 0.47 0.04 5.94 0.24  130
 7203997 1.000 3053 280 PHOT  0.20 0.19 PHOT 0.20 0.15 0.20 0.14 8.09 1.86  118
 7205520 1.000 3633  59 PHOT -0.26 0.13 PHOT 0.43 0.04 0.44 0.05 6.13 0.28  191
 7214801 1.000 3646  55 PHOT -0.43 0.14 PHOT 0.39 0.04 0.41 0.05 6.37 0.29  190
 7214825 1.000 3689  54 PHOT -0.21 0.14 PHOT 0.46 0.04 0.48 0.05 5.90 0.27  237
 7215192 1.000 3090 289 PHOT  0.34 0.16 PHOT 0.23 0.15 0.23 0.16 7.76 1.68  112
 7215507 1.000 3674  60 PHOT -0.26 0.16 PHOT 0.44 0.05 0.46 0.05 6.02 0.32  266
 7215890 1.000 3742  59 PHOT -0.10 0.10 PHOT 0.51 0.04 0.53 0.04 5.60 0.23  105
 7215965 1.000 3654  57 PHOT -0.01 0.13 PHOT 0.49 0.04 0.51 0.04 5.71 0.26  240
 7219652 0.999 3806  58 PHOT  0.15 0.10 PHOT 0.59 0.04 0.62 0.04 5.10 0.22  146
 7254671 1.000 3612  54 PHOT -0.31 0.13 PHOT 0.41 0.04 0.42 0.04 6.27 0.27  179
 7254750 1.000 3706  38 PHOT -0.37 0.12 PHOT 0.43 0.03 0.45 0.04 6.11 0.24  199
 7255000 1.000 3644  59 PHOT  0.04 0.11 PHOT 0.50 0.04 0.52 0.04 5.66 0.25  172
 7255169 1.000 3885  56 PHOT  0.34 0.09 PHOT 0.67 0.04 0.68 0.03 4.71 0.20  386
 7258939 1.000 3495  61 PHOT  0.26 0.15 PHOT 0.46 0.04 0.48 0.05 5.90 0.28  279
 7259477 1.000 3686  56 PHOT  0.10 0.10 PHOT 0.53 0.04 0.55 0.04 5.46 0.23  151
 7259996 1.000 3855  59 PHOT  0.12 0.12 PHOT 0.60 0.04 0.62 0.04 5.05 0.24  296
 7260073 1.000 3433  61 PHOT -0.08 0.16 PHOT 0.36 0.04 0.37 0.05 6.58 0.31  194
 7260086 1.000 3467  56 PHOT -0.20 0.13 PHOT 0.36 0.04 0.37 0.04 6.61 0.28  158
 7264900 1.000 3490  55 PHOT  0.16 0.11 PHOT 0.44 0.04 0.46 0.04 6.05 0.24  158
 7268738 1.000 3738  51 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.04 5.92 0.27  221
 7269650 0.999 3130 289 PHOT  0.26 0.14 PHOT 0.24 0.15 0.24 0.16 7.63 1.61   89
 7269729 1.000 3661  52 PHOT -0.32 0.13 PHOT 0.42 0.04 0.44 0.04 6.14 0.27  199
 7269798 1.000 3491  49 PHOT -0.46 0.09 PHOT 0.32 0.03 0.33 0.03 6.90 0.25  110
 7270844 1.000 3803  59 PHOT -0.18 0.14 PHOT 0.51 0.05 0.53 0.05 5.60 0.28  275
 7272205 1.000 3372  60 PHOT -0.08 0.12 PHOT 0.33 0.04 0.33 0.04 6.85 0.29  121
 7272220 1.000 3763  55 PHOT -0.29 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.25  167
 7272291 1.000 3695  52 PHOT -0.35 0.15 PHOT 0.43 0.04 0.45 0.05 6.10 0.29  241
 7272373 1.000 3639  59 PHOT -0.30 0.11 PHOT 0.42 0.04 0.43 0.04 6.18 0.27  147
 7272575 1.000 3804  54 PHOT -0.20 0.10 PHOT 0.50 0.04 0.53 0.04 5.61 0.23  155
 7280953 0.997 3779 205 PHOT -0.29 0.10 PHOT 0.47 0.10 0.49 0.11 5.81 0.67   59
 7282613 1.000 3667  60 PHOT  0.11 0.13 PHOT 0.52 0.04 0.55 0.04 5.51 0.26  262
 7282705 1.000 3802  57 PHOT -0.13 0.15 PHOT 0.52 0.05 0.55 0.05 5.51 0.28  300
 7282801 1.000 3131 284 PHOT  0.15 0.21 PHOT 0.23 0.15 0.23 0.16 7.74 1.66  149
 7283365 1.000 3798  59 PHOT -0.14 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.26  229
 7284481 1.000 3763  61 PHOT  0.12 0.17 PHOT 0.57 0.05 0.59 0.05 5.23 0.31  439
 7285660 1.000 2950 242 PHOT  0.20 0.16 PHOT 0.17 0.13 0.17 0.10 8.59 2.03  120
 7289257 0.968 3406  59 PHOT -0.21 0.10 PHOT 0.33 0.03 0.33 0.04 6.88 0.28   72
 7289416 1.000 3515  59 PHOT  0.15 0.10 PHOT 0.45 0.04 0.47 0.04 5.96 0.24  118
 7292375 1.000 3629  59 PHOT  0.19 0.15 PHOT 0.52 0.04 0.55 0.05 5.51 0.27  316
 7293927 0.998 3100 284 PHOT  0.14 0.14 PHOT 0.22 0.15 0.21 0.15 7.92 1.76   87
 7297578 1.000 3097 288 PHOT  0.18 0.19 PHOT 0.22 0.15 0.21 0.16 7.89 1.77  124
 7298163 1.000 3620  59 PHOT  0.06 0.13 PHOT 0.49 0.04 0.51 0.05 5.72 0.27  241
 7298281 1.000 3300  57 PHOT -0.24 0.10 PHOT 0.27 0.03 0.27 0.03 7.38 0.30   63
 7300322 1.000 3428  56 PHOT -0.42 0.12 PHOT 0.30 0.03 0.30 0.04 7.09 0.30  103
 7300506 1.000 3583  56 PHOT -0.14 0.11 PHOT 0.43 0.04 0.44 0.04 6.12 0.24  127
 7303973 1.000 3833  55 PHOT -0.03 0.15 PHOT 0.56 0.05 0.58 0.05 5.31 0.27  341
 7304449 1.000 3404  60 SPEC -0.16 0.06 SPEC 0.33 0.03 0.34 0.04 6.81 0.25  119
 7335104 1.000 3857  56 PHOT  0.06 0.11 PHOT 0.59 0.04 0.61 0.04 5.13 0.23  225
 7335603 1.000 3702  55 PHOT -0.17 0.10 PHOT 0.47 0.04 0.50 0.04 5.81 0.23  143
 7336315 1.000 3773  44 PHOT -0.11 0.18 PHOT 0.52 0.05 0.54 0.05 5.54 0.31  411
 7336414 1.000 3851  58 PHOT  0.19 0.11 PHOT 0.62 0.04 0.64 0.04 4.96 0.22  307
 7337334 1.000 3658  60 PHOT -0.06 0.13 PHOT 0.48 0.04 0.50 0.04 5.76 0.26  215
 7337579 1.000 3645  58 PHOT -0.24 0.18 PHOT 0.43 0.05 0.45 0.05 6.07 0.33  297
 7337588 1.000 3468  57 PHOT -0.43 0.11 PHOT 0.32 0.03 0.32 0.04 6.94 0.29  104
 7337770 1.000 3837  65 PHOT  0.10 0.19 PHOT 0.59 0.06 0.61 0.06 5.12 0.33  529
 7338026 1.000 3294 168 PHOT  0.13 0.25 PHOT 0.32 0.10 0.32 0.11 6.95 0.81  165
 7338033 1.000 3667  53 PHOT -0.33 0.10 PHOT 0.42 0.03 0.44 0.04 6.14 0.24  119
 7340174 1.000 3702  58 PHOT -0.10 0.18 PHOT 0.49 0.05 0.51 0.05 5.71 0.32  365
 7340288 1.000 3735  51 PHOT -0.31 0.14 PHOT 0.45 0.04 0.47 0.05 5.93 0.28  240
 7341215 1.000 3530  62 PHOT -0.46 0.17 PHOT 0.34 0.05 0.35 0.05 6.77 0.37  216
 7345195 1.000 3788  58 PHOT -0.04 0.13 PHOT 0.54 0.04 0.56 0.04 5.41 0.26  280
 7347932 1.000 3739  59 PHOT -0.16 0.13 PHOT 0.49 0.04 0.51 0.04 5.71 0.26  216
 7348807 0.627 3960 179 PHOT  0.13 0.09 PHOT 0.63 0.10 0.65 0.09 4.90 0.52  108
 7349014 1.000 3842  59 PHOT  0.09 0.14 PHOT 0.59 0.05 0.61 0.05 5.12 0.27  354
 7350021 1.000 3153 285 PHOT  0.06 0.14 PHOT 0.23 0.15 0.23 0.16 7.73 1.64   85
 7350067 1.000 3328  58 PHOT -0.25 0.12 PHOT 0.28 0.03 0.28 0.04 7.26 0.31   90
 7350394 1.000 3362  58 PHOT -0.16 0.12 PHOT 0.31 0.03 0.31 0.04 7.00 0.29  113
 7351437 1.000 3845  59 PHOT  0.19 0.15 PHOT 0.62 0.05 0.64 0.05 4.97 0.27  427
 7351907 1.000 3700  61 PHOT -0.06 0.16 PHOT 0.50 0.05 0.52 0.05 5.66 0.30  319
 7352599 1.000 3086 285 PHOT -0.05 0.13 PHOT 0.19 0.14 0.19 0.13 8.20 1.85  104
 7352892 1.000 3287  55 PHOT -0.36 0.11 PHOT 0.25 0.03 0.24 0.03 7.60 0.32   77
 7357788 1.000 3749  41 PHOT -0.31 0.13 PHOT 0.46 0.04 0.48 0.04 5.91 0.25  230
 7357924 1.000 3692  61 PHOT  0.21 0.15 PHOT 0.56 0.05 0.58 0.05 5.30 0.28  375
 7364389 1.000 3514  58 PHOT -0.24 0.11 PHOT 0.37 0.04 0.39 0.04 6.50 0.27  124
 7365833 1.000 3756  50 PHOT -0.09 0.13 PHOT 0.52 0.04 0.54 0.04 5.55 0.24  248
 7367064 1.000 3859  59 PHOT  0.08 0.12 PHOT 0.59 0.04 0.62 0.04 5.11 0.24  270
 7367141 1.000 3805  59 PHOT -0.10 0.11 PHOT 0.53 0.04 0.55 0.04 5.47 0.24  208
 7367336 1.000 3585  61 PHOT -0.29 0.14 PHOT 0.40 0.04 0.41 0.05 6.32 0.30  188
 7368642 1.000 3640  59 PHOT  0.18 0.12 PHOT 0.53 0.04 0.55 0.04 5.49 0.25  230
 7373420 1.000 3064 286 PHOT  0.02 0.17 PHOT 0.19 0.15 0.19 0.14 8.23 2.02  101
 7374699 1.000 3681  59 PHOT -0.28 0.15 PHOT 0.44 0.05 0.46 0.05 6.03 0.30  241
 7377223 1.000 3514  59 PHOT -0.23 0.11 PHOT 0.38 0.04 0.39 0.04 6.49 0.27  121
 7377872 1.000 3457  55 PHOT -0.17 0.12 PHOT 0.36 0.03 0.37 0.04 6.62 0.27  141
 7378061 0.985 3499 172 PHOT -0.42 0.22 PHOT 0.33 0.09 0.34 0.11 6.82 0.77  116
 7378659 1.000 3814  57 PHOT -0.02 0.10 PHOT 0.55 0.04 0.58 0.04 5.33 0.22  165
 7378729 1.000 3860  44 PHOT  0.25 0.04 PHOT 0.64 0.03 0.66 0.02 4.87 0.14  242
 7379412 1.000 3188 279 PHOT  0.01 0.15 PHOT 0.25 0.15 0.24 0.16 7.60 1.54  103
 7382228 1.000 3845  56 PHOT  0.04 0.11 PHOT 0.58 0.04 0.60 0.04 5.19 0.23  225
 7382713 1.000 3140 284 PHOT -0.05 0.12 PHOT 0.22 0.14 0.21 0.14 7.92 1.64   67
 7385913 1.000 3630  58 PHOT -0.19 0.14 PHOT 0.44 0.04 0.46 0.05 6.04 0.28  212
 7417788 1.000 3798  42 PHOT -0.35 0.11 PHOT 0.46 0.04 0.49 0.04 5.87 0.23  180
 7417813 1.000 3469  55 PHOT  0.10 0.09 PHOT 0.41 0.03 0.43 0.04 6.21 0.23   55
 7418796 1.000 3778  52 PHOT -0.17 0.16 PHOT 0.50 0.05 0.53 0.05 5.62 0.30  339
 7418897 1.000 3489  60 PHOT -0.38 0.15 PHOT 0.34 0.04 0.34 0.05 6.78 0.32  172
 7419170 1.000 3798  60 PHOT  0.15 0.16 PHOT 0.59 0.05 0.61 0.05 5.12 0.28  517
 7419248 1.000 3801  56 PHOT  0.09 0.15 PHOT 0.57 0.05 0.60 0.05 5.20 0.28  403
 7419487 1.000 3261 282 PHOT  0.36 0.18 PHOT 0.33 0.15 0.33 0.17 6.86 1.25  202
 7422439 1.000 3032 280 PHOT  0.05 0.17 PHOT 0.18 0.15 0.18 0.13 8.36 2.09   93
 7422680 0.999 3806  51 PHOT  0.04 0.09 PHOT 0.57 0.04 0.59 0.03 5.25 0.20  105
 7422811 1.000 3585  57 PHOT -0.41 0.12 PHOT 0.37 0.04 0.38 0.04 6.51 0.29  161
 7426780 1.000 3769  54 PHOT -0.19 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  188
 7429786 1.000 3739  35 PHOT -0.29 0.20 PHOT 0.46 0.05 0.48 0.06 5.91 0.34  395
 7430997 1.000 3458  57 PHOT -0.30 0.12 PHOT 0.34 0.04 0.34 0.04 6.79 0.29  126
 7431659 1.000 3457  56 PHOT -0.34 0.14 PHOT 0.33 0.04 0.33 0.04 6.86 0.30  153
 7434110 1.000 3438  59 PHOT -0.06 0.13 PHOT 0.37 0.04 0.38 0.04 6.54 0.28  145
 7435134 0.995 3070 273 PHOT  0.34 0.13 PHOT 0.22 0.15 0.22 0.15 7.86 1.65   72
 7445605 1.000 3918  50 PHOT  0.19 0.12 PHOT 0.64 0.04 0.66 0.04 4.86 0.22  379
 7448057 1.000 3914  50 PHOT  0.08 0.13 PHOT 0.61 0.04 0.63 0.04 5.03 0.23  325
 7449695 1.000 3833  60 PHOT  0.11 0.14 PHOT 0.59 0.05 0.62 0.05 5.11 0.27  357
 7450997 1.000 3772  59 PHOT -0.14 0.15 PHOT 0.51 0.05 0.53 0.05 5.60 0.29  294
 7451604 1.000 3845  58 PHOT  0.04 0.09 PHOT 0.58 0.04 0.60 0.04 5.19 0.22  121
 7455287 1.000 3797  60 SPEC -0.25 0.07 SPEC 0.49 0.03 0.51 0.04 5.71 0.22  244
 7456036 1.000 3745  59 PHOT -0.19 0.14 PHOT 0.48 0.04 0.51 0.05 5.74 0.28  241
 7457809 1.000 3037 272 PHOT  0.07 0.11 PHOT 0.19 0.14 0.18 0.13 8.31 1.99   66
 7465605 1.000 3787  52 PHOT -0.13 0.09 PHOT 0.52 0.03 0.54 0.04 5.54 0.21  102
 7499836 1.000 3743  54 PHOT -0.30 0.12 PHOT 0.46 0.04 0.48 0.04 5.90 0.26  206
 7499896 1.000 3319  54 PHOT  0.13 0.13 PHOT 0.33 0.03 0.34 0.04 6.83 0.28  143
 7499943 1.000 3533  56 PHOT -0.27 0.17 PHOT 0.38 0.04 0.39 0.05 6.48 0.32  233
 7500850 1.000 3252  58 PHOT  0.10 0.16 PHOT 0.29 0.04 0.29 0.04 7.18 0.33  142
 7501558 1.000 3191 289 PHOT  0.16 0.22 PHOT 0.26 0.16 0.26 0.17 7.42 1.51  187
 7501618 1.000 3726  58 PHOT -0.08 0.11 PHOT 0.51 0.04 0.53 0.04 5.61 0.24  168
 7503439 1.000 3173 288 PHOT  0.22 0.24 PHOT 0.26 0.15 0.26 0.17 7.45 1.52  201
 7503734 1.000 3597  61 PHOT -0.26 0.19 PHOT 0.41 0.05 0.42 0.06 6.25 0.35  287
 7504049 1.000 3736  36 PHOT -0.40 0.09 PHOT 0.43 0.03 0.45 0.03 6.09 0.19  150
 7505473 1.000 2985 264 PHOT  0.04 0.10 PHOT 0.17 0.14 0.17 0.10 8.60 2.22   29
 7505644 1.000 3400  60 PHOT  0.02 0.13 PHOT 0.36 0.04 0.37 0.04 6.60 0.29  148
 7506298 1.000 3842  58 PHOT  0.01 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.24  236
 7509281 1.000 3584  60 PHOT -0.13 0.14 PHOT 0.43 0.04 0.45 0.05 6.09 0.28  197
 7510742 1.000 3586  63 PHOT -0.15 0.19 PHOT 0.43 0.05 0.44 0.06 6.12 0.35  303
 7510767 1.000 3792  49 PHOT -0.14 0.10 PHOT 0.51 0.04 0.54 0.04 5.55 0.21  155
 7512128 1.000 3793  54 PHOT -0.01 0.13 PHOT 0.55 0.04 0.57 0.04 5.36 0.25  286
 7512916 1.000 3208 281 PHOT  0.05 0.15 PHOT 0.26 0.15 0.26 0.16 7.46 1.48  108
 7513242 1.000 3554  57 PHOT -0.37 0.13 PHOT 0.37 0.04 0.38 0.04 6.55 0.29  176
 7513490 1.000 3264 178 PHOT  0.01 0.16 PHOT 0.28 0.10 0.28 0.11 7.23 0.89  108
 7515543 1.000 3705  54 PHOT -0.22 0.11 PHOT 0.46 0.04 0.48 0.04 5.88 0.24  153
 7516478 1.000 3776  50 PHOT -0.21 0.11 PHOT 0.49 0.04 0.52 0.04 5.69 0.23  188
 7516599 1.000 3128 289 PHOT  0.14 0.21 PHOT 0.23 0.15 0.23 0.16 7.77 1.70  159
 7521445 1.000 3474  59 PHOT -0.09 0.12 PHOT 0.38 0.04 0.39 0.04 6.45 0.27  145
 7523710 1.000 3352  48 PHOT -0.53 0.19 PHOT 0.25 0.04 0.25 0.04 7.55 0.38   66
 7532381 0.999 3589  60 PHOT  0.05 0.13 PHOT 0.47 0.04 0.49 0.04 5.83 0.26  204
 7532592 0.954 3258 278 PHOT  0.22 0.12 PHOT 0.31 0.15 0.31 0.17 7.02 1.28   91
 7534455 1.000 3841  57 PHOT -0.01 0.12 PHOT 0.56 0.04 0.59 0.04 5.27 0.24  230
 7542314 1.000 3807  54 PHOT  0.01 0.14 PHOT 0.56 0.04 0.58 0.04 5.30 0.26  314
 7542911 1.000 3394  58 PHOT -0.35 0.09 PHOT 0.30 0.03 0.30 0.04 7.12 0.28   40
 7543006 1.000 3765  48 PHOT -0.17 0.13 PHOT 0.50 0.04 0.52 0.04 5.66 0.25  238
 7545542 1.000 3596  54 PHOT  0.16 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.24  234
 7546105 0.946 3626  54 PHOT -0.44 0.11 PHOT 0.38 0.04 0.40 0.04 6.43 0.26  125
 7547969 1.000 3754  59 PHOT -0.07 0.14 PHOT 0.52 0.04 0.54 0.05 5.53 0.27  262
 7548531 1.000 3720  58 PHOT -0.32 0.14 PHOT 0.44 0.04 0.46 0.05 6.00 0.29  227
 7549594 1.000 3721  58 PHOT -0.27 0.12 PHOT 0.46 0.04 0.48 0.04 5.91 0.26  169
 7581219 1.000 3618  56 PHOT -0.03 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.25  215
 7581487 1.000 3734  54 PHOT -0.05 0.13 PHOT 0.51 0.04 0.54 0.04 5.55 0.25  245
 7582511 1.000 3821  57 PHOT  0.04 0.10 PHOT 0.57 0.04 0.59 0.04 5.24 0.22  158
 7582585 1.000 3322 274 PHOT  0.03 0.21 PHOT 0.32 0.15 0.32 0.17 6.94 1.25  220
 7582793 1.000 3347 268 PHOT -0.24 0.18 PHOT 0.29 0.14 0.29 0.15 7.16 1.21  191
 7583116 1.000 3680  57 PHOT  0.02 0.10 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  153
 7583577 1.000 3792  51 PHOT -0.04 0.16 PHOT 0.54 0.05 0.56 0.05 5.41 0.28  376
 7583798 1.000 3526  58 PHOT -0.22 0.12 PHOT 0.38 0.04 0.40 0.04 6.43 0.27  140
 7584332 1.000 3792  57 PHOT -0.17 0.10 PHOT 0.51 0.04 0.53 0.04 5.60 0.23  156
 7584747 1.000 3767  59 PHOT -0.25 0.21 PHOT 0.48 0.06 0.50 0.06 5.77 0.38  422
 7584817 1.000 3584  61 PHOT -0.05 0.17 PHOT 0.45 0.05 0.47 0.05 5.98 0.31  281
 7587725 1.000 3798  59 PHOT -0.10 0.12 PHOT 0.53 0.04 0.55 0.04 5.48 0.25  222
 7590933 1.000 3736  51 PHOT -0.32 0.11 PHOT 0.45 0.04 0.47 0.04 5.95 0.24  165
 7592133 1.000 3415  59 PHOT -0.29 0.10 PHOT 0.32 0.03 0.32 0.04 6.94 0.28   77
 7592741 1.000 3102 287 PHOT  0.11 0.11 PHOT 0.22 0.15 0.21 0.15 7.93 1.78   44
 7592837 1.000 3205 284 PHOT  0.03 0.22 PHOT 0.26 0.15 0.25 0.17 7.50 1.53  176
 7592990 1.000 3739  39 PHOT -0.41 0.13 PHOT 0.43 0.04 0.45 0.04 6.10 0.24  225
 7593749 1.000 3693  33 PHOT -0.17 0.10 PHOT 0.47 0.03 0.49 0.03 5.84 0.18  147
 7595924 1.000 3173 282 PHOT  0.13 0.12 PHOT 0.25 0.15 0.25 0.16 7.55 1.53   72
 7596706 1.000 3801  60 PHOT -0.15 0.17 PHOT 0.51 0.05 0.54 0.05 5.56 0.31  354
 7602963 1.000 3897 267 PHOT  0.34 0.09 PHOT 0.67 0.14 0.69 0.12 4.69 0.74 1519
 7605600 1.000 3579  59 PHOT -0.15 0.11 PHOT 0.42 0.04 0.44 0.04 6.13 0.25  121
 7609819 0.994 3494  59 PHOT -0.33 0.11 PHOT 0.35 0.04 0.36 0.04 6.69 0.28  104
 7621019 1.000 3726  59 PHOT -0.06 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  254
 7622850 1.000 3823  59 PHOT -0.06 0.13 PHOT 0.55 0.04 0.57 0.04 5.37 0.26  270
 7625890 1.000 3806  56 PHOT  0.09 0.12 PHOT 0.58 0.04 0.60 0.04 5.18 0.24  270
 7626388 1.000 3591  59 PHOT -0.22 0.13 PHOT 0.41 0.04 0.43 0.04 6.20 0.28  173
 7630663 1.000 3495  59 PHOT -0.03 0.11 PHOT 0.40 0.04 0.42 0.04 6.28 0.25  124
 7630772 1.000 3463  58 PHOT  0.18 0.10 SPEC 0.42 0.04 0.44 0.04 6.13 0.25  117
 7659103 1.000 3309  55 PHOT -0.32 0.11 PHOT 0.26 0.03 0.26 0.03 7.45 0.30   75
 7659172 1.000 3804  56 PHOT -0.08 0.14 PHOT 0.53 0.04 0.56 0.04 5.43 0.26  293
 7659402 1.000 3761  58 PHOT -0.26 0.12 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  182
 7659417 1.000 3609  60 PHOT -0.21 0.14 PHOT 0.43 0.04 0.44 0.05 6.13 0.29  207
 7659543 1.000 3458  58 PHOT -0.18 0.11 PHOT 0.36 0.03 0.37 0.04 6.62 0.27  110
 7659667 1.000 3858  60 PHOT  0.12 0.13 PHOT 0.60 0.05 0.63 0.04 5.04 0.26  361
 7660117 1.000 3811  48 PHOT  0.04 0.13 PHOT 0.57 0.04 0.59 0.04 5.25 0.24  310
 7660181 1.000 3517  56 PHOT -0.46 0.12 PHOT 0.33 0.04 0.34 0.04 6.82 0.29  217
 7660273 1.000 3223 278 PHOT -0.07 0.19 PHOT 0.25 0.14 0.25 0.15 7.52 1.40  149
 7661070 1.000 3295 175 PHOT  0.16 0.24 PHOT 0.32 0.10 0.33 0.11 6.91 0.82  135
 7661117 1.000 3530  57 PHOT -0.12 0.11 PHOT 0.40 0.04 0.42 0.04 6.27 0.25  141
 7661314 1.000 3628  58 PHOT -0.33 0.18 PHOT 0.41 0.05 0.42 0.05 6.26 0.35  278
 7661331 1.000 3603  54 PHOT -0.07 0.14 PHOT 0.45 0.04 0.47 0.04 5.95 0.26  231
 7661403 1.000 3223  57 PHOT -0.13 0.13 PHOT 0.25 0.03 0.24 0.03 7.60 0.33   92
 7661851 1.000 3442  52 PHOT -0.34 0.15 PHOT 0.32 0.04 0.33 0.04 6.91 0.31  179
 7662697 1.000 3690  56 PHOT -0.31 0.12 PHOT 0.44 0.04 0.46 0.04 6.05 0.27  180
 7664406 1.000 3487  57 PHOT -0.24 0.12 PHOT 0.36 0.04 0.37 0.04 6.59 0.27  134
 7668608 0.993 3038 282 PHOT  0.07 0.12 PHOT 0.19 0.15 0.18 0.13 8.31 2.05   46
 7670700 1.000 3464  55 PHOT -0.24 0.11 PHOT 0.35 0.03 0.36 0.04 6.68 0.26  106
 7671030 1.000 3459  58 PHOT -0.16 0.12 PHOT 0.36 0.04 0.37 0.04 6.58 0.27  130
 7671594 1.000 3378  54 PHOT -0.47 0.11 PHOT 0.27 0.03 0.27 0.04 7.36 0.31  101
 7672690 1.000 3612  60 PHOT -0.08 0.18 PHOT 0.45 0.05 0.47 0.05 5.94 0.32  312
 7673428 1.000 3684  60 PHOT  0.06 0.13 PHOT 0.52 0.04 0.54 0.05 5.52 0.27  262
 7676756 0.943 3543  57 PHOT -0.21 0.10 PHOT 0.39 0.03 0.41 0.04 6.35 0.25  101
 7676799 1.000 3281  48 PHOT -0.32 0.12 PHOT 0.25 0.03 0.25 0.03 7.57 0.29   99
 7676949 1.000 3683  60 PHOT  0.16 0.13 PHOT 0.54 0.04 0.57 0.04 5.39 0.26  270
 7677767 1.000 3584  58 PHOT -0.24 0.09 PHOT 0.41 0.03 0.42 0.04 6.26 0.24   37
 7678417 0.996 3359  52 PHOT -0.21 0.10 PHOT 0.30 0.03 0.30 0.03 7.07 0.26   77
 7679897 1.000 3085 295 PHOT  0.08 0.21 PHOT 0.21 0.16 0.20 0.15 8.06 1.94  149
 7684686 0.999 3746  47 PHOT -0.18 0.14 PHOT 0.49 0.04 0.51 0.04 5.71 0.26  280
 7686087 1.000 3119 285 PHOT  0.07 0.14 PHOT 0.22 0.15 0.21 0.15 7.89 1.75   86
 7686474 1.000 3770  56 PHOT -0.27 0.13 PHOT 0.47 0.04 0.50 0.04 5.80 0.27  220
 7692454 0.997 3530  56 PHOT -0.29 0.09 PHOT 0.37 0.03 0.38 0.04 6.51 0.25   37
 7695500 0.999 3728  58 PHOT -0.01 0.10 PHOT 0.52 0.04 0.55 0.04 5.50 0.22  143
 7704052 1.000 3386 267 PHOT  0.08 0.20 PHOT 0.36 0.15 0.37 0.16 6.58 1.11  244
 7708454 0.997 3410  56 PHOT -0.36 0.13 PHOT 0.30 0.04 0.31 0.04 7.07 0.31  117
 7708807 1.000 3328  56 PHOT -0.41 0.12 PHOT 0.26 0.03 0.26 0.04 7.48 0.32   92
 7729309 1.000 3388  58 PHOT -0.33 0.10 PHOT 0.30 0.03 0.30 0.04 7.12 0.29   74
 7729557 1.000 3545 167 PHOT -0.22 0.23 PHOT 0.39 0.09 0.41 0.11 6.36 0.69  149
 7730209 1.000 3541  61 PHOT -0.39 0.18 PHOT 0.36 0.05 0.37 0.05 6.63 0.36  241
 7730659 1.000 3759  42 PHOT -0.18 0.10 PHOT 0.49 0.03 0.52 0.03 5.68 0.20  149
 7731089 1.000 3357  60 PHOT -0.40 0.16 PHOT 0.27 0.04 0.27 0.04 7.35 0.36  146
 7731163 1.000 3771  58 PHOT -0.21 0.20 PHOT 0.49 0.06 0.51 0.06 5.71 0.35  404
 7731281 1.000 3700  58 PHOT  0.31 0.14 PHOT 0.58 0.05 0.61 0.04 5.15 0.26  412
 7731334 1.000 3750  58 PHOT  0.38 0.10 PHOT 0.63 0.04 0.65 0.04 4.92 0.21  318
 7731963 1.000 3547 180 PHOT  0.14 0.28 PHOT 0.46 0.11 0.49 0.12 5.86 0.71  311
 7732146 1.000 3104 289 PHOT  0.19 0.18 PHOT 0.22 0.15 0.22 0.16 7.84 1.74  115
 7732242 1.000 3636  52 PHOT -0.41 0.10 PHOT 0.39 0.03 0.41 0.04 6.36 0.25  116
 7733540 1.000 3705  50 PHOT -0.07 0.11 PHOT 0.50 0.04 0.52 0.04 5.65 0.22  186
 7734216 1.000 3570  60 PHOT -0.14 0.12 PHOT 0.42 0.04 0.44 0.04 6.16 0.27  160
 7734325 1.000 3532  51 PHOT -0.44 0.11 PHOT 0.34 0.03 0.35 0.04 6.73 0.27  138
 7734382 1.000 3208 275 PHOT -0.24 0.16 PHOT 0.23 0.14 0.22 0.14 7.81 1.53  121
 7734775 1.000 3459  59 PHOT  0.09 0.12 PHOT 0.41 0.04 0.42 0.04 6.27 0.27  158
 7734893 1.000 3661  59 PHOT -0.05 0.12 PHOT 0.48 0.04 0.51 0.04 5.74 0.25  188
 7738762 0.823 2994 266 PHOT  0.05 0.09 PHOT 0.17 0.14 0.17 0.11 8.54 2.17   32
 7739468 1.000 3554 181 PHOT  0.22 0.27 PHOT 0.48 0.11 0.51 0.12 5.74 0.70  308
 7740983 0.999 3549  54 PHOT -0.04 0.10 PHOT 0.43 0.03 0.45 0.04 6.09 0.23  109
 7741801 1.000 3768  59 PHOT  0.06 0.12 PHOT 0.56 0.04 0.58 0.04 5.31 0.25  254
 7741987 1.000 3420  58 PHOT -0.41 0.11 PHOT 0.30 0.03 0.30 0.04 7.10 0.30   93
 7742951 1.000 3418  58 PHOT -0.29 0.11 PHOT 0.32 0.03 0.32 0.04 6.94 0.29  102
 7743830 1.000 3776  54 PHOT -0.11 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  215
 7744122 0.999 3766  54 PHOT -0.24 0.11 PHOT 0.48 0.04 0.50 0.04 5.76 0.25  189
 7744185 1.000 3104 294 PHOT  0.27 0.23 PHOT 0.23 0.16 0.23 0.16 7.75 1.72  171
 7744246 1.000 3114 292 PHOT  0.18 0.22 PHOT 0.23 0.16 0.22 0.16 7.79 1.73  158
 7744840 1.000 3571  54 PHOT -0.12 0.09 PHOT 0.43 0.03 0.44 0.04 6.13 0.22   82
 7749498 1.000 3832  62 PHOT  0.07 0.19 PHOT 0.58 0.06 0.61 0.06 5.16 0.32  500
 7751342 1.000 3735  57 PHOT -0.12 0.13 PHOT 0.50 0.04 0.52 0.04 5.65 0.26  230
 7755975 0.999 3688  59 PHOT -0.17 0.12 PHOT 0.47 0.04 0.49 0.04 5.85 0.26  172
 7757404 1.000 3202 273 PHOT  0.13 0.13 PHOT 0.27 0.15 0.26 0.16 7.41 1.41   89
 7757418 1.000 3561 176 PHOT  0.23 0.25 PHOT 0.49 0.11 0.52 0.11 5.69 0.66  253
 7761860 1.000 3824  59 PHOT  0.03 0.16 PHOT 0.57 0.05 0.59 0.05 5.24 0.29  405
 7762426 1.000 3508  61 PHOT -0.15 0.15 PHOT 0.39 0.04 0.40 0.05 6.39 0.30  196
 7769531 1.000 3059 287 PHOT  0.20 0.21 PHOT 0.21 0.15 0.20 0.15 8.05 1.88  127
 7770831 1.000 3455  61 PHOT -0.19 0.16 PHOT 0.35 0.04 0.36 0.05 6.65 0.33  195
 7771186 1.000 3804  57 PHOT -0.04 0.13 PHOT 0.54 0.04 0.57 0.04 5.38 0.25  268
 7771892 1.000 3055 284 PHOT  0.03 0.15 PHOT 0.19 0.15 0.19 0.14 8.26 2.03   85
 7772757 1.000 3774  46 PHOT -0.25 0.13 PHOT 0.48 0.04 0.50 0.04 5.76 0.25  242
 7773724 1.000 3497  59 PHOT -0.15 0.13 PHOT 0.38 0.04 0.40 0.04 6.42 0.28  165
 7777570 1.000 3806  54 PHOT -0.01 0.11 PHOT 0.55 0.04 0.58 0.04 5.33 0.22  206
 7779427 1.000 3259 274 PHOT -0.02 0.17 PHOT 0.28 0.14 0.28 0.15 7.29 1.28  148
 7797630 1.000 3818  55 PHOT  0.17 0.13 PHOT 0.60 0.04 0.63 0.04 5.05 0.25  364
 7799514 1.000 3123 278 PHOT -0.05 0.17 PHOT 0.21 0.14 0.21 0.14 8.00 1.67  105
 7799844 1.000 3026 288 PHOT  0.22 0.21 PHOT 0.19 0.15 0.19 0.14 8.20 2.01  122
 7800087 1.000 3620  60 SPEC  0.34 0.13 SPEC 0.55 0.04 0.57 0.04 5.35 0.25  145
 7801431 1.000 3178  56 PHOT -0.28 0.12 PHOT 0.21 0.03 0.20 0.03 8.02 0.37   95
 7801569 1.000 3711  54 PHOT -0.35 0.19 PHOT 0.44 0.05 0.46 0.06 6.05 0.35  328
 7802933 1.000 3738  55 PHOT -0.05 0.10 PHOT 0.52 0.04 0.54 0.04 5.54 0.22  141
 7804024 1.000 3822  56 PHOT  0.05 0.14 PHOT 0.57 0.05 0.60 0.05 5.22 0.27  355
 7807840 1.000 3290  58 PHOT  0.04 0.17 PHOT 0.30 0.04 0.31 0.04 7.07 0.34  173
 7807873 1.000 3673  63 PHOT  0.20 0.18 PHOT 0.55 0.05 0.57 0.05 5.37 0.31  436
 7807888 1.000 3810  58 PHOT -0.04 0.12 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  240
 7808672 1.000 3761   7 PHOT -0.17 0.14 PHOT 0.50 0.03 0.52 0.04 5.66 0.21  282
 7809312 1.000 3736  61 PHOT -0.16 0.18 PHOT 0.49 0.05 0.51 0.06 5.71 0.33  347
 7809715 1.000 3673  62 PHOT -0.12 0.18 PHOT 0.47 0.05 0.49 0.05 5.82 0.33  323
 7809755 1.000 3862  58 PHOT  0.23 0.11 PHOT 0.63 0.04 0.65 0.04 4.89 0.22  354
 7809838 1.000 3324 179 PHOT  0.18 0.27 PHOT 0.34 0.10 0.35 0.12 6.75 0.82  224
 7810653 1.000 3631  48 PHOT -0.21 0.13 PHOT 0.44 0.04 0.45 0.04 6.06 0.25  213
 7811438 1.000 3533  58 PHOT -0.35 0.13 PHOT 0.36 0.04 0.37 0.04 6.59 0.30  159
 7811598 1.000 2975 255 PHOT  0.12 0.14 PHOT 0.17 0.14 0.17 0.10 8.56 2.11   68
 7812368 1.000 3768  58 PHOT  0.04 0.13 PHOT 0.55 0.04 0.58 0.04 5.34 0.26  267
 7813420 1.000 3029 280 PHOT -0.00 0.11 PHOT 0.18 0.14 0.17 0.11 8.44 2.03   47
 7816331 1.000 3833  57 PHOT  0.04 0.12 PHOT 0.57 0.04 0.60 0.04 5.21 0.24  263
 7816381 1.000 3888 197 PHOT -0.23 0.20 PHOT 0.52 0.11 0.54 0.11 5.54 0.67  409
 7817489 1.000 3603  57 PHOT -0.34 0.12 PHOT 0.39 0.04 0.41 0.04 6.34 0.27  151
 7818816 1.000 3062 285 PHOT -0.10 0.04 PHOT 0.18 0.14 0.18 0.12 8.38 2.00  106
 7820514 1.000 3163 286 PHOT  0.24 0.14 PHOT 0.26 0.15 0.26 0.17 7.48 1.51   97
 7830019 1.000 3796  56 PHOT -0.08 0.14 PHOT 0.53 0.05 0.55 0.05 5.46 0.27  302
 7830804 1.000 3152 282 PHOT -0.03 0.16 PHOT 0.23 0.14 0.22 0.14 7.83 1.58  109
 7836428 1.000 3701  60 PHOT  0.10 0.14 PHOT 0.54 0.05 0.56 0.05 5.42 0.27  281
 7840840 1.000 3789  59 PHOT  0.14 0.12 PHOT 0.58 0.04 0.61 0.04 5.15 0.25  284
 7847566 1.000 3445  58 PHOT -0.32 0.10 PHOT 0.33 0.03 0.33 0.04 6.87 0.28   90
 7849441 0.996 3726  45 PHOT -0.33 0.09 PHOT 0.45 0.03 0.47 0.03 5.99 0.21  104
 7849619 1.000 3777  56 PHOT -0.28 0.13 PHOT 0.47 0.04 0.50 0.04 5.80 0.27  211
 7867585 1.000 3775  49 PHOT -0.11 0.15 PHOT 0.52 0.04 0.54 0.04 5.54 0.26  298
 7867964 1.000 3646  52 PHOT -0.19 0.13 PHOT 0.45 0.04 0.47 0.04 5.99 0.26  211
 7869149 1.000 3081 288 PHOT  0.14 0.17 PHOT 0.21 0.15 0.20 0.15 8.01 1.86  101
 7870211 1.000 3815  49 PHOT  0.06 0.15 PHOT 0.57 0.05 0.60 0.04 5.22 0.26  404
 7870339 1.000 3381  58 PHOT -0.26 0.12 PHOT 0.31 0.03 0.31 0.04 7.04 0.30  107
 7870823 1.000 3789  19 PHOT -0.24 0.17 PHOT 0.49 0.04 0.51 0.05 5.71 0.27  357
 7871438 1.000 3669  46 PHOT -0.17 0.09 PHOT 0.46 0.03 0.48 0.03 5.89 0.20   96
 7871442 1.000 3770  53 PHOT -0.15 0.10 PHOT 0.50 0.04 0.53 0.04 5.62 0.22  146
 7875008 1.000 3741  58 PHOT -0.08 0.13 PHOT 0.51 0.04 0.54 0.04 5.57 0.26  244
 7875011 1.000 3420  57 PHOT -0.38 0.11 PHOT 0.30 0.03 0.31 0.04 7.06 0.29   99
 7877209 0.999 3658  59 PHOT  0.12 0.12 PHOT 0.52 0.04 0.55 0.04 5.51 0.25  230
 7877933 1.000 3150 284 PHOT  0.11 0.14 PHOT 0.24 0.15 0.23 0.16 7.69 1.61   87
 7878428 0.999 3769  59 PHOT  0.19 0.10 PHOT 0.59 0.04 0.61 0.04 5.13 0.22  142
 7879384 1.000 3768  19 PHOT -0.30 0.09 PHOT 0.47 0.02 0.49 0.03 5.86 0.16  172
 7880206 1.000 3727  47 PHOT -0.43 0.12 PHOT 0.42 0.04 0.44 0.04 6.16 0.26  205
 7881278 1.000 3625  41 PHOT  0.16 0.10 PHOT 0.51 0.03 0.54 0.03 5.57 0.19  231
 7881668 0.999 3896 177 PHOT -0.11 0.10 PHOT 0.55 0.09 0.58 0.09 5.33 0.53  113
 7882472 1.000 3749  46 PHOT -0.27 0.15 PHOT 0.47 0.04 0.49 0.05 5.84 0.27  260
 7884347 1.000 3535  55 PHOT -0.47 0.10 PHOT 0.34 0.03 0.35 0.04 6.77 0.27   93
 7890694 1.000 3552  59 PHOT -0.28 0.13 PHOT 0.38 0.04 0.40 0.04 6.42 0.29  165
 7891030 1.000 3773  53 PHOT -0.02 0.14 PHOT 0.54 0.04 0.56 0.04 5.41 0.25  295
 7898114 1.000 3307 260 PHOT -0.43 0.12 PHOT 0.25 0.13 0.24 0.14 7.61 1.35  175
 7898781 1.000 3559  59 PHOT -0.21 0.12 PHOT 0.40 0.04 0.42 0.04 6.30 0.27  146
 7900436 1.000 3738  54 PHOT -0.25 0.13 PHOT 0.47 0.04 0.49 0.04 5.84 0.26  212
 7907423 1.000 3630  60 SPEC -0.26 0.05 SPEC 0.42 0.03 0.44 0.03 6.14 0.22  146
 7907712 1.000 3767  52 PHOT -0.22 0.12 PHOT 0.49 0.04 0.51 0.04 5.73 0.24  192
 7916294 1.000 3817  58 PHOT  0.09 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.24  274
 7917325 0.996 3777  58 PHOT -0.15 0.11 PHOT 0.51 0.04 0.53 0.04 5.60 0.24  178
 7936514 1.000 3498  57 PHOT -0.18 0.15 PHOT 0.38 0.04 0.39 0.04 6.47 0.29  191
 7936637 1.000 3075 291 PHOT -0.06 0.12 PHOT 0.19 0.14 0.18 0.13 8.27 1.95  132
 7936748 1.000 3158 279 PHOT -0.16 0.12 PHOT 0.21 0.14 0.21 0.14 7.97 1.64   63
 7936874 1.000 3576  41 PHOT -0.58 0.16 PHOT 0.33 0.04 0.34 0.04 6.81 0.32  259
 7937153 1.000 3783  58 PHOT -0.26 0.11 PHOT 0.48 0.04 0.50 0.04 5.76 0.25  174
 7938239 1.000 3665  60 PHOT -0.43 0.17 PHOT 0.40 0.05 0.42 0.05 6.30 0.34  255
 7938615 1.000 3738  57 PHOT -0.15 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  159
 7938787 1.000 3341  55 PHOT -0.34 0.10 PHOT 0.27 0.03 0.27 0.03 7.33 0.29   68
 7939565 0.999 3295  43 PHOT -0.54 0.01 PHOT 0.23 0.02 0.22 0.02 7.83 0.24   38
 7940020 1.000 3510  59 PHOT  0.25 0.11 PHOT 0.47 0.04 0.49 0.04 5.86 0.24  179
 7941412 1.000 3790  60 PHOT -0.07 0.15 PHOT 0.53 0.05 0.56 0.05 5.46 0.28  313
 7946626 1.000 3452  58 PHOT -0.27 0.18 PHOT 0.34 0.04 0.35 0.05 6.77 0.34  220
 7949266 1.000 3359  52 PHOT -0.33 0.10 PHOT 0.28 0.03 0.28 0.03 7.23 0.27   66
 7949545 1.000 3198  55 PHOT  0.01 0.15 PHOT 0.25 0.03 0.25 0.04 7.56 0.34  115
 7949663 1.000 3840  59 PHOT  0.06 0.14 PHOT 0.58 0.05 0.60 0.05 5.17 0.27  337
 7949846 1.000 3545  58 PHOT -0.23 0.09 PHOT 0.39 0.03 0.41 0.04 6.36 0.25   55
 7950450 1.000 3766  57 PHOT -0.23 0.11 PHOT 0.48 0.04 0.51 0.04 5.75 0.25  182
 7950991 1.000 3044 283 PHOT -0.00 0.15 PHOT 0.18 0.14 0.18 0.12 8.36 1.98   98
 7951019 1.000 3446  61 PHOT -0.23 0.16 PHOT 0.34 0.04 0.35 0.05 6.74 0.32  181
 7951063 1.000 3728  51 PHOT -0.35 0.10 PHOT 0.44 0.03 0.46 0.04 6.01 0.23  133
 7953320 1.000 3197 284 PHOT  0.20 0.15 PHOT 0.27 0.15 0.27 0.17 7.35 1.44  110
 7954192 1.000 3641  59 PHOT -0.04 0.13 PHOT 0.48 0.04 0.50 0.04 5.79 0.26  203
 7954195 1.000 3469  58 PHOT -0.16 0.12 PHOT 0.37 0.04 0.38 0.04 6.55 0.27  132
 7954515 1.000 3103 285 PHOT  0.02 0.14 PHOT 0.21 0.15 0.20 0.15 8.02 1.84   82
 7956465 1.000 3416  60 PHOT -0.28 0.15 PHOT 0.32 0.04 0.32 0.04 6.93 0.33  159
 7960044 1.000 3123 289 PHOT  0.25 0.12 PHOT 0.24 0.15 0.24 0.16 7.67 1.63   62
 7960606 1.000 3497  59 PHOT -0.02 0.12 PHOT 0.41 0.04 0.42 0.04 6.26 0.26  153
 7967416 1.000 3695  56 PHOT  0.36 0.10 PHOT 0.59 0.04 0.62 0.04 5.09 0.21  299
 7973675 0.997 3482  54 PHOT -0.35 0.11 PHOT 0.34 0.03 0.35 0.04 6.77 0.27   98
 7976273 1.000 3744  59 PHOT -0.16 0.12 PHOT 0.49 0.04 0.52 0.04 5.69 0.25  190
 7976805 1.000 3558  60 PHOT -0.10 0.13 PHOT 0.42 0.04 0.44 0.04 6.14 0.27  178
 7983929 1.000 3421  57 PHOT  0.02 0.12 PHOT 0.37 0.04 0.38 0.04 6.50 0.27  135
 7987934 1.000 3653  57 PHOT  0.31 0.11 PHOT 0.56 0.04 0.58 0.04 5.29 0.22  228
 7988635 1.000 3610 136 PHOT -0.33 0.21 PHOT 0.40 0.08 0.41 0.09 6.31 0.58  199
 7988823 1.000 3736  57 PHOT  0.33 0.10 PHOT 0.61 0.04 0.63 0.04 5.02 0.21  297
 7988894 1.000 3819  60 PHOT -0.03 0.14 PHOT 0.55 0.05 0.58 0.05 5.33 0.27  324
 8004730 1.000 3609  60 PHOT  0.04 0.16 PHOT 0.48 0.05 0.50 0.05 5.78 0.30  294
 8004876 1.000 3330  45 PHOT -0.54 0.11 PHOT 0.24 0.03 0.23 0.03 7.68 0.29   69
 8005405 1.000 3412  59 PHOT -0.38 0.13 PHOT 0.30 0.04 0.30 0.04 7.09 0.32  122
 8006220 1.000 3516 177 PHOT -0.16 0.26 PHOT 0.39 0.10 0.40 0.11 6.38 0.73  203
 8007234 1.000 3520  60 PHOT -0.08 0.13 PHOT 0.41 0.04 0.42 0.04 6.26 0.27  178
 8007910 1.000 3443  60 PHOT -0.10 0.12 PHOT 0.36 0.04 0.37 0.04 6.57 0.28  132
 8008320 1.000 3665  58 PHOT -0.16 0.10 PHOT 0.46 0.04 0.48 0.04 5.90 0.24  116
 8008646 1.000 3731  55 PHOT -0.05 0.14 PHOT 0.51 0.04 0.54 0.04 5.56 0.26  281
 8009493 1.000 3180 288 PHOT  0.37 0.13 PHOT 0.28 0.15 0.28 0.17 7.25 1.42  103
 8009549 1.000 3746  59 PHOT -0.17 0.11 PHOT 0.49 0.04 0.51 0.04 5.70 0.25  172
 8010330 1.000 3779  51 PHOT -0.19 0.12 PHOT 0.50 0.04 0.52 0.04 5.66 0.25  226
 8012943 1.000 3525  58 PHOT -0.29 0.11 PHOT 0.37 0.04 0.38 0.04 6.53 0.28  126
 8013221 1.000 3645  60 SPEC -0.24 0.12 SPEC 0.43 0.04 0.45 0.04 6.07 0.27   71
 8016325 1.000 3108 287 PHOT  0.16 0.19 PHOT 0.22 0.15 0.22 0.16 7.85 1.73  125
 8017291 1.000 3745  56 PHOT -0.15 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.26  229
 8018172 1.000 3140  52 PHOT -0.21 0.12 PHOT 0.20 0.03 0.20 0.03 8.12 0.36   84
 8018340 1.000 3731  45 PHOT -0.34 0.14 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  248
 8022522 1.000 3705  54 PHOT -0.34 0.13 PHOT 0.44 0.04 0.45 0.04 6.06 0.27  193
 8022889 1.000 3759  59 PHOT -0.03 0.11 PHOT 0.53 0.04 0.56 0.04 5.46 0.24  186
 8025611 1.000 3512  57 PHOT -0.17 0.12 PHOT 0.39 0.04 0.40 0.04 6.40 0.26  137
 8028923 1.000 3765  58 PHOT -0.10 0.12 PHOT 0.52 0.04 0.54 0.04 5.55 0.24  207
 8035000 1.000 3579  56 PHOT -0.18 0.12 PHOT 0.42 0.04 0.43 0.04 6.19 0.26  164
 8035002 1.000 3190 280 PHOT  0.11 0.12 PHOT 0.26 0.15 0.26 0.16 7.48 1.48   60
 8036551 1.000 2958 253 PHOT  0.12 0.15 PHOT 0.16 0.13 0.16 0.10 8.63 2.17   97
 8038216 1.000 3007 280 PHOT  0.11 0.19 PHOT 0.18 0.15 0.18 0.12 8.41 2.15  128
 8040522 1.000 3226 292 PHOT  0.32 0.25 PHOT 0.30 0.16 0.31 0.18 7.07 1.38  282
 8044772 1.000 3018 277 PHOT  0.04 0.16 PHOT 0.18 0.15 0.17 0.12 8.44 2.15   83
 8046690 1.000 3732  60 PHOT -0.22 0.13 PHOT 0.47 0.04 0.50 0.05 5.81 0.28  226
 8046850 1.000 3473  57 PHOT -0.33 0.12 PHOT 0.34 0.04 0.34 0.04 6.78 0.29  123
 8052511 1.000 3654  60 PHOT -0.13 0.13 PHOT 0.46 0.04 0.48 0.04 5.88 0.27  209
 8053431 1.000 3289 269 PHOT  0.14 0.19 PHOT 0.32 0.15 0.32 0.16 6.96 1.23  192
 8053502 1.000 3120 285 PHOT -0.12 0.20 PHOT 0.20 0.14 0.20 0.14 8.11 1.79  140
 8053936 0.990 3110 287 PHOT  0.21 0.11 PHOT 0.23 0.15 0.22 0.16 7.79 1.69   47
 8055957 1.000 3132 277 PHOT  0.11 0.14 PHOT 0.23 0.15 0.22 0.15 7.78 1.63   86
 8057610 1.000 3552 149 PHOT -0.70 0.22 PHOT 0.30 0.09 0.30 0.10 7.09 0.76  133
 8073794 1.000 3191 274 PHOT -0.35 0.13 PHOT 0.21 0.14 0.20 0.13 8.05 1.67  121
 8074386 1.000 3627  26 PHOT -0.55 0.16 PHOT 0.36 0.04 0.37 0.04 6.61 0.28  232
 8074803 1.000 3500  54 PHOT -0.02 0.12 PHOT 0.41 0.03 0.43 0.04 6.24 0.25  156
 8075991 1.000 3773  52 PHOT -0.23 0.11 PHOT 0.48 0.04 0.51 0.04 5.74 0.24  193
 8077356 1.000 3447  55 PHOT -0.24 0.10 PHOT 0.34 0.03 0.35 0.04 6.74 0.26   88
 8078638 1.000 3793  59 PHOT -0.04 0.12 PHOT 0.54 0.04 0.56 0.04 5.41 0.25  227
 8078875 1.000 3798  59 PHOT -0.12 0.14 PHOT 0.52 0.05 0.55 0.05 5.52 0.28  299
 8082302 1.000 3408  55 PHOT -0.06 0.13 PHOT 0.35 0.03 0.36 0.04 6.67 0.27  149
 8082910 0.999 3827  57 PHOT  0.21 0.10 PHOT 0.62 0.04 0.64 0.04 4.97 0.21  187
 8085076 1.000 3704  53 PHOT -0.37 0.11 PHOT 0.43 0.04 0.45 0.04 6.12 0.25  151
 8086398 1.000 3747  59 PHOT -0.07 0.13 PHOT 0.52 0.04 0.54 0.04 5.55 0.26  244
 8086878 1.000 3668  52 PHOT -0.41 0.10 PHOT 0.41 0.03 0.42 0.04 6.27 0.24  121
 8087195 1.000 3584  58 PHOT -0.45 0.11 PHOT 0.36 0.04 0.37 0.04 6.57 0.28  123
 8087424 1.000 3142 186 PHOT  0.46 0.27 PHOT 0.27 0.10 0.27 0.11 7.36 0.98  125
 8090928 1.000 3435  58 PHOT -0.22 0.11 PHOT 0.34 0.03 0.35 0.04 6.76 0.27   99
 8093473 1.000 3442  57 PHOT  0.04 0.10 PHOT 0.39 0.03 0.40 0.04 6.39 0.25   90
 8093813 1.000 3595  60 PHOT  0.08 0.13 PHOT 0.48 0.04 0.50 0.05 5.77 0.27  231
 8095972 1.000 3349  56 PHOT -0.36 0.11 PHOT 0.28 0.03 0.27 0.04 7.32 0.30   89
 8097851 1.000 3706  44 PHOT -0.46 0.10 PHOT 0.41 0.03 0.42 0.03 6.25 0.22  138
 8098178 1.000 3677  59 PHOT  0.09 0.14 PHOT 0.52 0.04 0.55 0.05 5.51 0.27  276
 8098228 1.000 3718  59 PHOT  0.04 0.13 PHOT 0.53 0.04 0.55 0.04 5.47 0.26  262
 8099615 1.000 3817  23 PHOT -0.03 0.10 PHOT 0.55 0.03 0.57 0.03 5.34 0.16  189
 8107825 1.000 3733 246 PHOT  0.01 0.32 PHOT 0.53 0.15 0.55 0.15 5.47 0.90  863
 8107903 1.000 3457  52 PHOT -0.20 0.15 PHOT 0.35 0.04 0.36 0.04 6.65 0.29  182
 8111203 1.000 3616  52 PHOT -0.40 0.09 PHOT 0.39 0.03 0.40 0.04 6.40 0.24   78
 8112537 1.000 3445  58 PHOT -0.01 0.09 PHOT 0.38 0.03 0.39 0.04 6.45 0.24   68
 8114225 1.000 3638  58 PHOT -0.16 0.13 PHOT 0.45 0.04 0.47 0.04 5.97 0.27  203
 8119884 1.000 3429  58 PHOT -0.26 0.11 PHOT 0.33 0.03 0.33 0.04 6.85 0.28   88
 8120608 0.953 3761  60 SPEC -0.17 0.06 SPEC 0.50 0.03 0.52 0.03 5.67 0.21  154
 8125217 1.000 3807  54 PHOT  0.31 0.06 PHOT 0.63 0.03 0.65 0.03 4.88 0.18  376
 8142993 1.000 3749  53 PHOT -0.25 0.13 PHOT 0.47 0.04 0.50 0.04 5.81 0.27  238
 8143903 1.000 3503  58 PHOT -0.21 0.09 PHOT 0.37 0.03 0.39 0.04 6.49 0.25   61
 8144051 1.000 3263 278 PHOT  0.17 0.17 PHOT 0.30 0.15 0.31 0.17 7.05 1.30  160
 8144291 1.000 3509  59 PHOT -0.08 0.12 PHOT 0.40 0.04 0.42 0.04 6.29 0.27  158
 8145190 1.000 3531 143 PHOT -0.79 0.27 PHOT 0.28 0.09 0.27 0.10 7.32 0.84  208
 8149616 1.000 3414  57 PHOT -0.06 0.10 PHOT 0.35 0.03 0.36 0.04 6.64 0.26   95
 8150479 1.000 3492  58 PHOT -0.09 0.12 PHOT 0.39 0.04 0.41 0.04 6.37 0.26  149
 8151009 1.000 3742  59 PHOT  0.09 0.13 PHOT 0.55 0.05 0.58 0.05 5.33 0.26  296
 8153154 1.000 3564  52 PHOT -0.17 0.07 SPEC 0.41 0.03 0.43 0.03 6.22 0.20  110
 8154114 1.000 3111 282 PHOT -0.10 0.10 PHOT 0.20 0.14 0.20 0.13 8.12 1.77   23
 8154277 1.000 3724  48 PHOT -0.37 0.18 PHOT 0.44 0.05 0.45 0.05 6.06 0.33  318
 8155169 1.000 3538  59 PHOT -0.22 0.14 PHOT 0.39 0.04 0.40 0.04 6.38 0.29  176
 8158164 1.000 3720  39 PHOT -0.37 0.12 PHOT 0.43 0.03 0.45 0.04 6.08 0.23  182
 8158579 1.000 3692  60 PHOT -0.26 0.15 PHOT 0.45 0.05 0.47 0.05 5.97 0.30  242
 8160885 1.000 3246 274 PHOT  0.11 0.15 PHOT 0.29 0.15 0.29 0.16 7.20 1.33  124
 8161295 1.000 3759 156 PHOT  0.07 0.42 PHOT 0.56 0.13 0.58 0.13 5.31 0.76 1133
 8161771 1.000 3801  49 PHOT  0.05 0.10 PHOT 0.57 0.04 0.59 0.04 5.26 0.21  196
 8164948 1.000 3125 284 PHOT -0.06 0.12 PHOT 0.21 0.14 0.20 0.14 8.01 1.70   64
 8167223 1.000 3545  56 PHOT -0.49 0.09 PHOT 0.34 0.03 0.35 0.04 6.76 0.27   86
 8167595 1.000 3306 272 PHOT  0.08 0.13 PHOT 0.32 0.15 0.32 0.16 6.95 1.23  115
 8167996 1.000 3837  60 SPEC -0.03 0.08 SPEC 0.56 0.04 0.58 0.04 5.30 0.21  214
 8168452 1.000 3710  59 PHOT -0.20 0.10 PHOT 0.47 0.04 0.49 0.04 5.83 0.24  102
 8172597 1.000 3216 280 PHOT  0.16 0.12 PHOT 0.28 0.15 0.28 0.17 7.29 1.39   72
 8173309 1.000 3853  47 PHOT  0.05 0.15 PHOT 0.58 0.05 0.61 0.04 5.16 0.26  386
 8174851 1.000 3072 291 PHOT  0.12 0.21 PHOT 0.20 0.16 0.20 0.15 8.07 1.93  134
 8183594 1.000 3438  57 PHOT -0.32 0.10 PHOT 0.32 0.03 0.33 0.04 6.89 0.27   71
 8189555 1.000 3692  59 PHOT -0.36 0.13 PHOT 0.43 0.04 0.44 0.05 6.12 0.29  204
 8190637 1.000 3668  57 PHOT  0.39 0.09 PHOT 0.59 0.04 0.61 0.04 5.14 0.21  247
 8190958 1.000 3328  57 PHOT  0.12 0.09 PHOT 0.33 0.03 0.34 0.04 6.80 0.27   42
 8191015 1.000 3835  54 PHOT -0.18 0.14 PHOT 0.52 0.05 0.54 0.05 5.54 0.28  295
 8191181 1.000 3687  49 PHOT -0.49 0.09 PHOT 0.39 0.03 0.41 0.04 6.35 0.23  156
 8191404 1.000 3517  59 PHOT -0.22 0.13 PHOT 0.38 0.04 0.39 0.04 6.46 0.28  155
 8196449 0.988 3530  59 PHOT -0.03 0.10 PHOT 0.42 0.04 0.44 0.04 6.14 0.24   92
 8197652 1.000 3379  57 PHOT -0.16 0.11 PHOT 0.32 0.03 0.33 0.04 6.91 0.28  100
 8210323 1.000 3629  54 PHOT -0.34 0.10 PHOT 0.40 0.03 0.42 0.04 6.27 0.24  110
 8210621 1.000 3287 282 PHOT  0.33 0.20 PHOT 0.34 0.15 0.35 0.17 6.76 1.22  236
 8212592 1.000 3551  45 PHOT -0.43 0.16 PHOT 0.35 0.04 0.36 0.04 6.65 0.30  221
 8213019 1.000 3422  59 PHOT  0.06 0.12 PHOT 0.38 0.04 0.39 0.04 6.45 0.28  138
 8213936 1.000 3750  55 PHOT -0.32 0.16 PHOT 0.45 0.05 0.48 0.05 5.93 0.31  270
 8216952 1.000 3093 286 PHOT  0.05 0.14 PHOT 0.21 0.15 0.20 0.15 8.05 1.87   73
 8217154 1.000 3838  56 PHOT  0.02 0.13 PHOT 0.57 0.04 0.59 0.04 5.23 0.25  298
 8217295 0.997 3530  58 PHOT -0.07 0.10 PHOT 0.41 0.03 0.43 0.04 6.20 0.24   90
 8217682 1.000 3315 188 PHOT  0.66 0.27 PHOT 0.40 0.11 0.42 0.12 6.28 0.76  206
 8218687 0.997 3641  59 PHOT -0.20 0.10 PHOT 0.44 0.04 0.46 0.04 6.03 0.24   91
 8218874 1.000 3114 279 PHOT -0.16 0.15 PHOT 0.20 0.14 0.19 0.13 8.18 1.80   84
 8219549 1.000 3140 277 PHOT -0.24 0.12 PHOT 0.20 0.14 0.19 0.13 8.15 1.76   62
 8221528 1.000 3285  47 PHOT -0.50 0.14 PHOT 0.23 0.03 0.22 0.03 7.81 0.34  145
 8221847 1.000 3230  55 PHOT -0.09 0.13 PHOT 0.25 0.03 0.25 0.03 7.52 0.32  100
 8222407 1.000 3602  59 PHOT -0.35 0.18 PHOT 0.39 0.05 0.41 0.05 6.37 0.35  284
 8222581 1.000 3462 175 PHOT -0.27 0.20 PHOT 0.34 0.09 0.35 0.11 6.73 0.74  167
 8226440 1.000 3560  59 PHOT -0.17 0.12 PHOT 0.41 0.04 0.43 0.04 6.24 0.26  147
 8228868 1.000 3776  56 PHOT -0.27 0.12 PHOT 0.48 0.04 0.50 0.04 5.78 0.26  211
 8233490 1.000 3735  54 PHOT -0.22 0.09 SPEC 0.47 0.03 0.50 0.04 5.80 0.22  125
 8233795 1.000 3666  55 PHOT -0.13 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.26  225
 8233951 1.000 3297  55 PHOT -0.45 0.08 PHOT 0.24 0.03 0.23 0.03 7.68 0.31   75
 8233955 1.000 3513  60 PHOT -0.27 0.16 PHOT 0.37 0.04 0.38 0.05 6.54 0.32  196
 8235487 1.000 3760  56 PHOT  0.09 0.12 PHOT 0.56 0.04 0.58 0.04 5.29 0.24  255
 8235654 1.000 3578  59 PHOT -0.16 0.17 PHOT 0.42 0.05 0.44 0.05 6.16 0.31  254
 8240269 1.000 3675  33 PHOT -0.51 0.13 PHOT 0.38 0.03 0.40 0.04 6.42 0.25  267
 8241781 1.000 3490  60 PHOT -0.24 0.12 PHOT 0.36 0.04 0.37 0.04 6.59 0.28  130
 8242064 1.000 3562  60 PHOT -0.14 0.13 PHOT 0.42 0.04 0.43 0.04 6.19 0.28  180
 8243653 1.000 3078 292 PHOT  0.13 0.23 PHOT 0.21 0.16 0.20 0.15 8.03 1.90  150
 8245390 1.000 3391  55 PHOT -0.39 0.15 PHOT 0.29 0.04 0.29 0.04 7.18 0.33  142
 8248415 1.000 3675  60 PHOT  0.06 0.14 PHOT 0.52 0.05 0.54 0.05 5.55 0.27  272
 8248801 1.000 3550  56 PHOT -0.19 0.14 PHOT 0.40 0.04 0.42 0.04 6.30 0.28  185
 8249268 1.000 3719  59 PHOT -0.18 0.11 PHOT 0.48 0.04 0.50 0.04 5.78 0.25  175
 8255148 1.000 3617  59 PHOT  0.03 0.10 PHOT 0.48 0.04 0.50 0.04 5.76 0.24  133
 8255523 1.000 3758  44 PHOT -0.30 0.15 PHOT 0.46 0.04 0.49 0.04 5.87 0.27  264
 8256040 1.000 3491  66 PHOT -0.26 0.12 PHOT 0.36 0.04 0.37 0.04 6.62 0.31  148
 8256511 1.000 3886  54 PHOT  0.14 0.13 PHOT 0.62 0.05 0.64 0.04 4.97 0.25  350
 8257134 1.000 3656  59 PHOT  0.03 0.12 PHOT 0.50 0.04 0.52 0.04 5.65 0.25  204
 8257716 0.995 3052 282 PHOT -0.02 0.12 PHOT 0.18 0.14 0.18 0.12 8.34 1.95   58
 8258140 1.000 3850  60 PHOT  0.09 0.13 PHOT 0.59 0.05 0.62 0.04 5.11 0.26  332
 8258370 1.000 3811  58 PHOT -0.01 0.11 PHOT 0.55 0.04 0.58 0.04 5.32 0.23  209
 8258877 1.000 3251 281 PHOT -0.04 0.14 PHOT 0.27 0.14 0.27 0.16 7.35 1.33  119
 8259829 1.000 3614  57 PHOT  0.34 0.08 PHOT 0.55 0.03 0.57 0.03 5.37 0.20  179
 8263932 0.988 3733  72 PHOT -0.42 0.12 PHOT 0.43 0.05 0.44 0.05 6.12 0.31  237
 8265007 1.000 3675  57 PHOT -0.05 0.12 PHOT 0.49 0.04 0.51 0.04 5.71 0.24  185
 8277365 1.000 3791  55 PHOT  0.01 0.14 PHOT 0.55 0.04 0.58 0.04 5.33 0.26  307
 8278279 1.000 3339 186 PHOT  0.79 0.24 PHOT 0.44 0.10 0.46 0.11 6.03 0.70  190
 8278444 1.000 3791  78 PHOT  0.13 0.12 PHOT 0.58 0.05 0.61 0.05 5.16 0.29  270
 8278973 1.000 3339  27 PHOT -0.43 0.15 PHOT 0.26 0.03 0.26 0.03 7.47 0.26  136
 8279274 1.000 3534  57 PHOT -0.27 0.13 PHOT 0.38 0.04 0.39 0.04 6.47 0.28  158
 8279330 1.000 3454  57 PHOT -0.13 0.11 PHOT 0.36 0.03 0.37 0.04 6.58 0.26  105
 8279651 1.000 3824  40 PHOT -0.08 0.14 PHOT 0.54 0.04 0.56 0.04 5.40 0.24  308
 8280113 1.000 3572  42 PHOT  0.01 0.12 PHOT 0.45 0.03 0.47 0.04 5.95 0.22  192
 8283025 1.000 3831  57 PHOT -0.14 0.14 PHOT 0.53 0.05 0.55 0.05 5.48 0.27  290
 8283487 1.000 3671  58 PHOT  0.08 0.12 PHOT 0.52 0.04 0.54 0.04 5.53 0.25  226
 8284382 1.000 3249  54 PHOT -0.04 0.14 PHOT 0.27 0.03 0.27 0.04 7.36 0.31  123
 8284959 1.000 3363  31 PHOT -0.47 0.27 PHOT 0.26 0.04 0.26 0.05 7.42 0.44  166
 8288674 1.000 3822  58 PHOT  0.03 0.13 PHOT 0.57 0.05 0.59 0.04 5.24 0.26  298
 8289274 1.000 3754  37 PHOT -0.24 0.14 PHOT 0.48 0.04 0.50 0.04 5.79 0.25  264
 8289460 1.000 3495  61 PHOT -0.33 0.16 PHOT 0.35 0.04 0.36 0.05 6.70 0.34  197
 8289464 1.000 3575  57 PHOT -0.31 0.13 PHOT 0.39 0.04 0.40 0.04 6.39 0.29  169
 8292445 1.000 3716  59 PHOT -0.18 0.14 PHOT 0.48 0.05 0.50 0.05 5.78 0.29  256
 8292510 1.000 3547  58 PHOT -0.13 0.11 PHOT 0.41 0.04 0.43 0.04 6.23 0.25  127
 8292758 1.000 3794  31 PHOT -0.05 0.11 PHOT 0.54 0.03 0.56 0.03 5.41 0.18  209
 8293258 1.000 3759  59 PHOT  0.12 0.11 PHOT 0.57 0.04 0.59 0.04 5.25 0.24  218
 8293417 1.000 3758  60 PHOT -0.03 0.14 PHOT 0.53 0.05 0.55 0.05 5.47 0.27  298
 8295781 1.000 3803  59 PHOT -0.03 0.11 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  203
 8297629 1.000 3512  55 PHOT -0.41 0.09 PHOT 0.34 0.03 0.35 0.04 6.76 0.26   64
 8299093 1.000 3442  56 PHOT -0.37 0.10 PHOT 0.32 0.03 0.32 0.04 6.96 0.28   89
 8301588 1.000 3766  60 PHOT -0.12 0.16 PHOT 0.51 0.05 0.53 0.05 5.58 0.30  332
 8302467 0.999 3395  60 PHOT -0.02 0.12 PHOT 0.35 0.04 0.36 0.04 6.66 0.28  130
 8302555 1.000 3482  59 PHOT -0.05 0.13 PHOT 0.39 0.04 0.41 0.04 6.36 0.27  160
 8310086 1.000 3654  60 PHOT -0.06 0.13 PHOT 0.48 0.04 0.50 0.04 5.78 0.26  223
 8312120 1.000 3546  58 PHOT  0.04 0.10 PHOT 0.44 0.04 0.46 0.04 6.00 0.25  114
 8325263 1.000 3227 275 PHOT  0.16 0.21 PHOT 0.28 0.15 0.28 0.17 7.24 1.36  190
 8325902 1.000 3057 281 PHOT -0.15 0.13 PHOT 0.17 0.14 0.17 0.11 8.48 2.07   83
 8329930 0.727 3759  17 PHOT  0.07 0.10 PHOT 0.56 0.03 0.58 0.03 5.31 0.16  227
 8329976 0.811 3771  50 PHOT -0.30 0.11 PHOT 0.47 0.04 0.49 0.04 5.84 0.23  209
 8330772 0.880 3670  50 PHOT -0.24 0.15 PHOT 0.44 0.04 0.46 0.05 6.00 0.28  261
 8331561 1.000 3729  58 PHOT  0.25 0.11 PHOT 0.59 0.04 0.61 0.04 5.14 0.22  230
 8331640 1.000 3704  99 PHOT -0.28 0.20 PHOT 0.45 0.07 0.47 0.07 5.96 0.45  491
 8332355 1.000 3183  58 PHOT -0.15 0.10 PHOT 0.23 0.03 0.22 0.03 7.82 0.34   43
 8343567 1.000 3936  49 PHOT  0.22 0.16 PHOT 0.65 0.05 0.67 0.04 4.80 0.26  526
 8343785 1.000 3813  57 PHOT -0.04 0.14 PHOT 0.55 0.04 0.57 0.04 5.37 0.26  301
 8344026 1.000 3777  56 PHOT -0.41 0.05 PHOT 0.44 0.03 0.46 0.03 6.02 0.20  132
 8344091 1.000 3844  59 PHOT  0.01 0.17 PHOT 0.57 0.05 0.59 0.05 5.23 0.30  396
 8344653 1.000 3160  35 PHOT -0.05 0.13 PHOT 0.23 0.02 0.22 0.02 7.82 0.25   83
 8344757 1.000 3166 277 PHOT -0.22 0.16 PHOT 0.21 0.14 0.21 0.14 8.00 1.66  107
 8344814 1.000 3805  57 PHOT  0.21 0.14 PHOT 0.61 0.05 0.63 0.04 5.02 0.25  409
 8345627 1.000 3391  24 PHOT -0.55 0.05 PHOT 0.26 0.01 0.26 0.02 7.42 0.14  129
 8346555 1.000 3136 295 PHOT  0.29 0.21 PHOT 0.25 0.16 0.25 0.17 7.56 1.61  176
 8349989 1.000 3112  35 PHOT -0.12 0.13 PHOT 0.20 0.02 0.19 0.02 8.14 0.27   79
 8350261 1.000 3791  50 PHOT -0.30 0.15 PHOT 0.47 0.04 0.50 0.05 5.81 0.28  277
 8350393 1.000 3242  22 PHOT  0.04 0.17 PHOT 0.28 0.02 0.28 0.03 7.30 0.22  166
 8350612 1.000 3785  56 PHOT -0.07 0.09 PHOT 0.53 0.04 0.55 0.04 5.46 0.21   82
 8351704 1.000 3787  60 SPEC -0.41 0.05 SPEC 0.45 0.03 0.47 0.04 5.99 0.21  210
 8359762 1.000 3187 288 PHOT  0.11 0.20 PHOT 0.26 0.15 0.25 0.17 7.50 1.54  159
 8362005 1.000 3389  50 PHOT -0.52 0.07 PHOT 0.27 0.03 0.27 0.03 7.39 0.26   74
 8363450 1.000 3770  54 PHOT -0.19 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.26  248
 8364309 1.000 3452  56 PHOT -0.37 0.14 PHOT 0.32 0.04 0.33 0.04 6.91 0.31  162
 8364600 1.000 3887  61 PHOT  0.29 0.16 PHOT 0.66 0.05 0.67 0.05 4.76 0.27  631
 8364723 1.000 3854  55 PHOT -0.08 0.20 PHOT 0.55 0.06 0.57 0.06 5.34 0.34  507
 8365200 0.999 3547  59 PHOT -0.18 0.10 PHOT 0.40 0.04 0.42 0.04 6.29 0.25  103
 8365792 1.000 3056 282 PHOT  0.28 0.16 PHOT 0.21 0.15 0.21 0.15 7.99 1.80   95
 8367644 1.000 3800  60 SPEC  0.15 0.09 SPEC 0.59 0.04 0.61 0.04 5.11 0.22  333
 8367882 1.000 3203 273 PHOT -0.23 0.12 PHOT 0.23 0.14 0.22 0.14 7.83 1.53   74
 8370394 1.000 3384  57 PHOT -0.28 0.10 PHOT 0.30 0.03 0.31 0.04 7.06 0.28   77
 8373723 0.999 3451  58 PHOT -0.28 0.12 PHOT 0.34 0.04 0.34 0.04 6.78 0.28  111
 8375488 1.000 3626  54 PHOT -0.36 0.12 PHOT 0.40 0.04 0.42 0.04 6.30 0.27  158
 8377279 1.000 3582  60 PHOT  0.01 0.13 PHOT 0.46 0.04 0.48 0.05 5.91 0.27  209
 8377909 1.000 3543  59 PHOT -0.37 0.12 PHOT 0.36 0.04 0.37 0.04 6.59 0.29  133
 8378913 1.000 3730  33 PHOT -0.29 0.14 PHOT 0.46 0.04 0.48 0.04 5.93 0.24  242
 8379592 1.000 3764  54 PHOT -0.09 0.16 PHOT 0.52 0.05 0.54 0.05 5.55 0.28  327
 8381383 1.000 3799  56 PHOT -0.16 0.10 PHOT 0.51 0.04 0.54 0.04 5.57 0.22  122
 8382212 1.000 3695  59 PHOT  0.08 0.13 PHOT 0.53 0.04 0.55 0.05 5.47 0.26  281
 8386945 1.000 3162 281 PHOT  0.04 0.18 PHOT 0.24 0.15 0.23 0.16 7.70 1.61  130
 8387281 0.999 3343  57 PHOT -0.18 0.09 PHOT 0.30 0.03 0.30 0.04 7.10 0.28   41
 8387621 1.000 3150 347 PHOT  0.29 0.21 PHOT 0.26 0.19 0.25 0.20 7.49 1.85  268
 8387903 1.000 3542  58 PHOT -0.39 0.12 PHOT 0.36 0.04 0.37 0.04 6.62 0.29  144
 8388857 0.998 3676  60 PHOT  0.13 0.11 PHOT 0.53 0.04 0.56 0.04 5.45 0.24  209
 8388971 1.000 3797  58 PHOT  0.15 0.12 PHOT 0.59 0.04 0.61 0.04 5.12 0.24  262
 8392307 0.561 3975 182 PHOT -0.05 0.09 PHOT 0.58 0.09 0.61 0.09 5.16 0.52  136
 8393582 0.995 3777  53 PHOT -0.70 0.16 SPEC 0.37 0.05 0.38 0.05 6.52 0.36   93
 8393988 1.000 3377  51 PHOT -0.15 0.12 PHOT 0.32 0.03 0.33 0.04 6.91 0.27  118
 8396203 1.000 3650 105 PHOT -0.47 0.17 PHOT 0.39 0.06 0.40 0.07 6.41 0.47  367
 8397325 1.000 3686  58 PHOT  0.29 0.10 PHOT 0.57 0.04 0.60 0.04 5.21 0.22  266
 8409499 1.000 3190 279 PHOT -0.17 0.19 PHOT 0.23 0.14 0.22 0.14 7.81 1.56  142
 8409502 1.000 3632  57 PHOT  0.24 0.16 PHOT 0.53 0.05 0.56 0.05 5.44 0.28  362
 8409924 1.000 3416  54 PHOT -0.02 0.18 PHOT 0.36 0.04 0.37 0.05 6.58 0.31  219
 8410234 1.000 3458  59 PHOT -0.35 0.14 PHOT 0.33 0.04 0.33 0.04 6.87 0.32  154
 8410726 0.628 3381 205 PHOT -0.59 0.05 PHOT 0.25 0.10 0.25 0.11 7.53 1.03   29
 8411748 1.000 3755  58 PHOT  0.06 0.17 PHOT 0.55 0.05 0.58 0.05 5.34 0.30  386
 8414123 1.000 3648  60 PHOT  0.12 0.17 PHOT 0.52 0.05 0.54 0.05 5.55 0.29  359
 8414216 1.000 3764  52 PHOT -0.07 0.10 PHOT 0.52 0.03 0.55 0.04 5.50 0.21  119
 8414250 1.000 3319  59 PHOT -0.16 0.13 PHOT 0.29 0.03 0.29 0.04 7.18 0.31  121
 8415004 1.000 3646  53 PHOT -0.12 0.12 PHOT 0.46 0.04 0.48 0.04 5.90 0.24  185
 8415119 1.000 3773  60 PHOT -0.13 0.13 PHOT 0.51 0.04 0.53 0.05 5.58 0.27  253
 8415336 1.000 3800  53 PHOT -0.21 0.14 SPEC 0.50 0.04 0.52 0.05 5.65 0.27  177
 8415661 1.000 3789  48 PHOT -0.04 0.15 PHOT 0.54 0.05 0.56 0.05 5.40 0.27  363
 8415867 1.000 3800  54 PHOT -0.08 0.10 PHOT 0.53 0.04 0.56 0.04 5.45 0.21  138
 8416220 1.000 3318  44 PHOT  0.06 0.10 PHOT 0.32 0.03 0.32 0.03 6.92 0.23   76
 8416395 1.000 3678  61 PHOT -0.22 0.16 PHOT 0.45 0.05 0.47 0.05 5.95 0.32  270
 8417053 1.000 3728  58 PHOT -0.36 0.13 PHOT 0.44 0.04 0.46 0.05 6.03 0.29  208
 8417152 1.000 3319 180 PHOT  0.05 0.23 PHOT 0.32 0.10 0.32 0.11 6.92 0.85  160
 8417863 1.000 3110 285 PHOT  0.10 0.15 PHOT 0.22 0.15 0.21 0.15 7.91 1.76   95
 8418131 1.000 3584  61 PHOT -0.11 0.16 PHOT 0.43 0.05 0.45 0.05 6.07 0.31  257
 8418300 1.000 3685  54 PHOT -0.46 0.16 PHOT 0.40 0.05 0.41 0.05 6.31 0.33  284
 8418317 1.000 3699  59 PHOT -0.24 0.12 PHOT 0.46 0.04 0.48 0.04 5.92 0.27  181
 8420568 1.000 3190 286 PHOT -0.01 0.23 PHOT 0.24 0.14 0.24 0.15 7.62 1.50  187
 8421018 1.000 3673  60 PHOT -0.42 0.19 PHOT 0.41 0.05 0.42 0.06 6.26 0.38  313
 8421129 1.000 3455  59 PHOT -0.00 0.10 PHOT 0.39 0.03 0.40 0.04 6.40 0.25   86
 8423202 1.000 2951 244 PHOT  0.17 0.18 PHOT 0.17 0.13 0.17 0.10 8.61 2.08   88
 8423344 1.000 3743  53 PHOT -0.03 0.12 PHOT 0.52 0.04 0.55 0.04 5.49 0.24  235
 8423373 1.000 3506  58 PHOT -0.17 0.10 PHOT 0.38 0.03 0.40 0.04 6.42 0.25   92
 8424687 1.000 3749  55 PHOT -0.25 0.13 PHOT 0.47 0.04 0.50 0.05 5.81 0.27  230
 8425062 1.000 3737  51 PHOT -0.44 0.10 PHOT 0.42 0.03 0.44 0.04 6.14 0.24  144
 8426468 1.000 3768  55 PHOT -0.27 0.14 PHOT 0.48 0.04 0.50 0.05 5.80 0.28  250
 8426659 1.000 3817  60 PHOT  0.03 0.16 PHOT 0.57 0.05 0.59 0.05 5.25 0.30  383
 8428104 1.000 3771  10 PHOT -0.25 0.12 PHOT 0.48 0.03 0.50 0.03 5.77 0.18  201
 8428178 0.998 3336  59 PHOT -0.25 0.13 PHOT 0.28 0.03 0.28 0.04 7.23 0.32  108
 8428283 1.000 3703 214 PHOT -0.52 0.17 PHOT 0.39 0.11 0.41 0.13 6.36 0.82  357
 8428347 1.000 3586  56 PHOT -0.06 0.14 PHOT 0.45 0.04 0.47 0.04 5.99 0.27  221
 8428756 0.984 4026 265 PHOT -0.03 0.09 PHOT 0.59 0.13 0.62 0.13 5.11 0.74   41
 8429330 1.000 3769  53 PHOT -0.13 0.14 PHOT 0.51 0.04 0.53 0.04 5.58 0.26  274
 8429717 1.000 3714  53 PHOT -0.42 0.16 PHOT 0.42 0.05 0.44 0.05 6.17 0.31  256
 8430837 1.000 3124 287 PHOT  0.17 0.14 PHOT 0.23 0.15 0.23 0.16 7.76 1.67   87
 8432659 1.000 3181 290 PHOT  0.35 0.20 PHOT 0.28 0.16 0.28 0.17 7.27 1.44  186
 8444017 1.000 3589  60 PHOT  0.16 0.13 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  221
 8445585 1.000 3542 242 PHOT -0.27 0.16 PHOT 0.38 0.12 0.39 0.14 6.44 0.91  212
 8447096 0.999 3732  32 PHOT -0.27 0.14 PHOT 0.46 0.04 0.48 0.04 5.89 0.24  245
 8452193 1.000 3371  59 PHOT -0.20 0.12 PHOT 0.31 0.03 0.31 0.04 7.00 0.30  116
 8454353 1.000 3575  59 PHOT -0.16 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.25  119
 8454832 1.000 3827  60 PHOT  0.12 0.13 PHOT 0.59 0.05 0.62 0.04 5.11 0.25  331
 8455430 1.000 3731  55 PHOT  0.38 0.03 PHOT 0.62 0.03 0.64 0.03 4.96 0.16  333
 8456954 1.000 3671  45 PHOT -0.13 0.10 PHOT 0.47 0.03 0.49 0.03 5.84 0.21  162
 8458506 1.000 3835  56 PHOT  0.16 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.23  311
 8461279 1.000 3831  45 PHOT  0.34 0.09 PHOT 0.65 0.03 0.67 0.03 4.79 0.18  256
 8461492 1.000 3820  57 PHOT  0.07 0.13 PHOT 0.58 0.05 0.60 0.04 5.19 0.26  329
 8463121 1.000 3765 210 PHOT -0.44 0.09 PHOT 0.43 0.11 0.45 0.12 6.09 0.72   89
 8474262 1.000 3792  57 PHOT -0.16 0.10 PHOT 0.51 0.04 0.53 0.04 5.58 0.23  159
 8474323 1.000 3768  63 PHOT -0.16 0.19 PHOT 0.50 0.06 0.53 0.06 5.63 0.35  372
 8474661 1.000 3810  58 PHOT  0.02 0.11 PHOT 0.56 0.04 0.59 0.04 5.28 0.24  211
 8474897 0.999 3686  59 PHOT  0.03 0.10 PHOT 0.51 0.04 0.54 0.04 5.55 0.24  145
 8475411 1.000 3674  56 PHOT -0.14 0.18 PHOT 0.47 0.05 0.49 0.05 5.83 0.32  342
 8475756 1.000 3802  58 PHOT  0.26 0.14 PHOT 0.62 0.05 0.64 0.04 4.96 0.25  423
 8476114 1.000 3615  59 PHOT -0.27 0.12 PHOT 0.41 0.04 0.43 0.04 6.21 0.27  156
 8482515 1.000 3885  57 PHOT  0.08 0.19 PHOT 0.60 0.06 0.62 0.05 5.06 0.32  512
 8482823 1.000 3786 252 PHOT -0.38 0.27 PHOT 0.45 0.14 0.47 0.15 5.94 0.93  922
 8482923 1.000 3014  11 PHOT -0.02 0.10 PHOT 0.17 0.01 0.17 0.01 8.54 0.15   60
 8483557 0.999 3568  57 PHOT -0.29 0.10 PHOT 0.39 0.04 0.40 0.04 6.38 0.25  100
 8487692 0.999 3615  59 PHOT  0.06 0.10 PHOT 0.49 0.04 0.51 0.04 5.73 0.24  120
 8489251 1.000 3784  54 PHOT -0.18 0.15 PHOT 0.50 0.05 0.52 0.05 5.64 0.28  291
 8489264 1.000 3356  57 PHOT -0.46 0.10 PHOT 0.26 0.03 0.26 0.04 7.44 0.32   94
 8494510 1.000 3678  58 PHOT -0.12 0.13 SPEC 0.48 0.04 0.50 0.04 5.80 0.26  216
 8495528 1.000 3660  55 PHOT -0.38 0.15 PHOT 0.41 0.04 0.42 0.05 6.25 0.30  229
 8496454 1.000 3103 286 PHOT -0.02 0.15 PHOT 0.20 0.14 0.20 0.14 8.08 1.77   83
 8499971 1.000 3808  57 PHOT -0.07 0.10 PHOT 0.54 0.04 0.56 0.04 5.42 0.23  177
 8500111 1.000 3836  58 PHOT  0.17 0.12 PHOT 0.61 0.04 0.63 0.04 5.02 0.24  339
 8500364 1.000 3447  60 PHOT -0.04 0.14 PHOT 0.38 0.04 0.39 0.04 6.48 0.29  176
 8505930 1.000 3724  59 PHOT -0.06 0.12 PHOT 0.51 0.04 0.53 0.04 5.58 0.25  219
 8506486 1.000 3541  60 PHOT -0.02 0.11 PHOT 0.43 0.04 0.45 0.04 6.10 0.25  142
 8507576 1.000 3782  60 PHOT -0.04 0.13 PHOT 0.54 0.04 0.56 0.04 5.42 0.26  253
 8507979 0.996 3365  58 PHOT -0.23 0.09 PHOT 0.30 0.03 0.31 0.04 7.07 0.28   35
 8510500 1.000 3751  58 PHOT -0.18 0.11 PHOT 0.49 0.04 0.51 0.04 5.70 0.25  174
 8516922 1.000 3788  56 PHOT -0.14 0.11 PHOT 0.51 0.04 0.54 0.04 5.57 0.24  203
 8520954 1.000 3735  59 PHOT  0.05 0.11 PHOT 0.54 0.04 0.57 0.04 5.40 0.24  178
 8524452 1.000 3637  54 PHOT  0.02 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.26  229
 8525400 1.000 3634  59 PHOT  0.10 0.13 PHOT 0.50 0.04 0.53 0.04 5.62 0.26  245
 8526622 1.000 3116 290 PHOT  0.29 0.18 PHOT 0.24 0.15 0.24 0.16 7.67 1.65  126
 8538806 1.000 3242 272 PHOT -0.07 0.11 PHOT 0.26 0.14 0.26 0.15 7.43 1.32   58
 8539041 1.000 3631  60 PHOT -0.14 0.15 PHOT 0.45 0.04 0.47 0.05 5.96 0.29  240
 8539673 1.000 3672  60 PHOT  0.13 0.14 PHOT 0.53 0.05 0.55 0.05 5.46 0.27  303
 8544002 1.000 3577  61 PHOT -0.11 0.17 PHOT 0.43 0.05 0.45 0.05 6.09 0.32  276
 8544280 1.000 3445  58 PHOT -0.03 0.14 PHOT 0.38 0.04 0.39 0.04 6.47 0.28  182
 8544481 1.000 3071 287 PHOT -0.05 0.18 PHOT 0.19 0.14 0.18 0.13 8.28 1.93  120
 8544723 1.000 3586  57 PHOT -0.19 0.15 PHOT 0.42 0.04 0.44 0.05 6.17 0.29  219
 8544884 1.000 3636  59 PHOT -0.06 0.13 PHOT 0.47 0.04 0.49 0.04 5.84 0.27  225
 8545145 1.000 3821  53 PHOT  0.03 0.14 PHOT 0.57 0.05 0.59 0.04 5.25 0.26  345
 8546136 1.000 3660  57 PHOT -0.11 0.11 PHOT 0.47 0.04 0.49 0.04 5.83 0.24  164
 8546714 1.000 3583  60 PHOT  0.28 0.14 PHOT 0.51 0.04 0.54 0.04 5.55 0.26  303
 8547947 1.000 3722  39 PHOT -0.36 0.13 PHOT 0.44 0.04 0.46 0.04 6.05 0.24  204
 8548052 1.000 3369  54 PHOT -0.18 0.15 PHOT 0.31 0.04 0.32 0.04 6.99 0.30  156
 8548410 1.000 3722  55 PHOT -0.33 0.12 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  190
 8552941 1.000 3414  58 PHOT -0.31 0.15 PHOT 0.31 0.04 0.32 0.04 6.98 0.32  161
 8553152 1.000 3520  60 PHOT -0.46 0.15 PHOT 0.33 0.04 0.34 0.05 6.80 0.34  194
 8554173 1.000 3098 281 PHOT -0.23 0.17 PHOT 0.18 0.14 0.18 0.12 8.36 1.97  121
 8554218 1.000 3799  48 PHOT -0.12 0.14 PHOT 0.52 0.04 0.55 0.04 5.52 0.25  279
 8554428 1.000 3027 280 PHOT  0.16 0.19 PHOT 0.19 0.15 0.19 0.14 8.26 2.00  107
 8554570 1.000 3073 287 PHOT -0.03 0.22 PHOT 0.19 0.14 0.19 0.13 8.24 1.91  141
 8556261 1.000 3779  58 PHOT  0.19 0.11 PHOT 0.59 0.04 0.62 0.04 5.11 0.23  258
 8556831 1.000 3345  58 PHOT -0.10 0.11 PHOT 0.31 0.03 0.32 0.04 6.99 0.28   83
 8558798 1.000 3113 287 PHOT -0.01 0.18 PHOT 0.21 0.14 0.20 0.14 8.01 1.73  114
 8560092 1.000 3385  58 PHOT -0.24 0.11 PHOT 0.31 0.03 0.31 0.04 6.99 0.29   84
 8560763 1.000 3603  54 PHOT -0.53 0.15 PHOT 0.35 0.04 0.36 0.05 6.65 0.33  231
 8561100 0.999 3793  57 PHOT  0.03 0.11 PHOT 0.56 0.04 0.58 0.04 5.31 0.24  209
 8561706 1.000 3740  58 PHOT  0.30 0.11 PHOT 0.60 0.04 0.62 0.04 5.05 0.22  299
 8563995 1.000 3512  61 PHOT -0.17 0.16 PHOT 0.39 0.04 0.40 0.05 6.40 0.31  213
 8564323 1.000 3760  56 PHOT -0.21 0.10 PHOT 0.49 0.04 0.51 0.04 5.72 0.23  123
 8565204 1.000 3519  60 PHOT -0.13 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.27  149
 8565914 1.000 3662  54 PHOT  0.37 0.09 PHOT 0.58 0.04 0.60 0.03 5.17 0.20  388
 8571575 1.000 3235 278 PHOT  0.12 0.14 PHOT 0.28 0.15 0.28 0.17 7.25 1.37  103
 8572007 1.000 3225 269 PHOT -0.24 0.19 PHOT 0.23 0.14 0.23 0.14 7.73 1.46  143
 8572186 0.998 3202 280 PHOT  0.18 0.13 PHOT 0.27 0.15 0.27 0.17 7.35 1.42   99
 8572193 1.000 3215 276 PHOT -0.07 0.19 PHOT 0.25 0.14 0.25 0.15 7.57 1.42  150
 8573021 1.000 3765  56 PHOT -0.19 0.11 PHOT 0.49 0.04 0.52 0.04 5.69 0.24  181
 8573327 1.000 3176 285 PHOT  0.23 0.17 PHOT 0.26 0.15 0.26 0.17 7.43 1.49  134
 8574569 1.000 3518  56 PHOT -0.24 0.13 PHOT 0.38 0.04 0.39 0.04 6.48 0.27  161
 8581480 0.999 3490  59 PHOT -0.16 0.12 PHOT 0.38 0.04 0.39 0.04 6.48 0.27  137
 8583756 1.000 3765  57 PHOT -0.06 0.13 PHOT 0.52 0.04 0.55 0.04 5.49 0.25  241
 8584844 1.000 3456  48 PHOT -0.51 0.01 PHOT 0.30 0.02 0.30 0.03 7.12 0.21  110
 8588590 1.000 3828  53 PHOT -0.04 0.15 PHOT 0.55 0.05 0.58 0.05 5.34 0.27  333
 8589002 1.000 3757  58 PHOT -0.06 0.10 PHOT 0.52 0.04 0.55 0.04 5.52 0.23  152
 8604803 1.000 3436  59 PHOT -0.07 0.14 PHOT 0.36 0.04 0.38 0.04 6.57 0.29  173
 8605188 1.000 3782  46 PHOT -0.12 0.13 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  257
 8607535 1.000 3404  58 PHOT -0.30 0.09 PHOT 0.31 0.03 0.31 0.04 7.01 0.28   54
 8607728 1.000 3538 413 PHOT -0.30 0.21 PHOT 0.37 0.21 0.39 0.23 6.49 1.56   41
 8607869 1.000 3911  28 PHOT  0.04 0.18 PHOT 0.59 0.05 0.62 0.05 5.09 0.27  522
 8608302 1.000 3083 284 PHOT  0.06 0.20 PHOT 0.20 0.15 0.20 0.15 8.08 1.88  124
 8608678 1.000 3173  55 PHOT  0.03 0.13 PHOT 0.24 0.03 0.24 0.03 7.65 0.34   94
 8609288 1.000 3512  63 PHOT -0.01 0.18 PHOT 0.42 0.05 0.44 0.05 6.18 0.32  297
 8609289 1.000 3039 280 PHOT  0.17 0.16 PHOT 0.20 0.15 0.19 0.14 8.19 1.94   87
 8611876 1.000 3366  60 SPEC -0.12 0.09 SPEC 0.32 0.03 0.32 0.04 6.92 0.27   83
 8612060 1.000 3525  61 PHOT -0.12 0.16 PHOT 0.40 0.04 0.42 0.05 6.29 0.31  225
 8612350 1.000 3169 277 PHOT -0.19 0.11 PHOT 0.22 0.14 0.21 0.14 7.95 1.62   58
 8612545 1.000 3071 294 PHOT  0.19 0.22 PHOT 0.21 0.16 0.20 0.15 8.01 1.89  138
 8621656 1.000 3654  60 PHOT -0.09 0.14 PHOT 0.47 0.04 0.49 0.05 5.82 0.27  231
 8621836 1.000 3814  59 PHOT -0.09 0.13 PHOT 0.54 0.04 0.56 0.04 5.43 0.26  254
 8622001 0.599 3787  33 PHOT  0.22 0.01 PHOT 0.60 0.02 0.63 0.02 5.05 0.10  105
 8622524 1.000 3293 304 PHOT  0.81 0.38 PHOT 0.41 0.17 0.42 0.19 6.24 1.19  449
 8623753 1.000 3392  55 PHOT -0.41 0.13 PHOT 0.29 0.03 0.29 0.04 7.22 0.31  120
 8625249 1.000 4344 155 PHOT  0.24 0.24 PHOT 0.57 0.10 0.59 0.10 5.25 0.56  977
 8631751 1.000 3643  60 SPEC -0.48 0.07 SPEC 0.38 0.03 0.39 0.04 6.45 0.25  156
 8638911 1.000 3556  60 PHOT -0.09 0.14 PHOT 0.43 0.04 0.44 0.04 6.13 0.28  197
 8644565 1.000 3756  47 PHOT -0.23 0.15 PHOT 0.48 0.04 0.50 0.05 5.78 0.27  269
 8647238 1.000 3381  59 PHOT -0.09 0.12 PHOT 0.33 0.03 0.34 0.04 6.81 0.28  118
 8651445 1.000 3456  59 PHOT  0.11 0.12 PHOT 0.41 0.04 0.42 0.04 6.25 0.27  172
 8654244 0.621 3989 166 PHOT  0.11 0.10 PHOT 0.63 0.09 0.65 0.08 4.92 0.49  124
 8655334 1.000 3371  58 PHOT -0.35 0.11 PHOT 0.29 0.03 0.29 0.04 7.21 0.30   83
 8655619 1.000 3502  58 PHOT -0.35 0.11 PHOT 0.35 0.04 0.36 0.04 6.69 0.28  112
 8655810 1.000 3516  58 PHOT  0.25 0.09 PHOT 0.47 0.04 0.49 0.04 5.83 0.23  107
 8656421 1.000 3570  59 PHOT -0.06 0.11 PHOT 0.44 0.04 0.46 0.04 6.04 0.25  146
 8668912 1.000 3807  21 PHOT -0.17 0.19 PHOT 0.51 0.05 0.54 0.05 5.57 0.29  416
 8669203 1.000 3251  59 PHOT -0.26 0.15 PHOT 0.24 0.03 0.24 0.04 7.64 0.36  114
 8672162 1.000 3542  62 PHOT  0.09 0.18 PHOT 0.45 0.05 0.47 0.05 5.95 0.31  329
 8673358 1.000 3476  58 PHOT -0.04 0.12 PHOT 0.39 0.04 0.41 0.04 6.36 0.26  140
 8673562 1.000 3132 181 PHOT  0.31 0.24 PHOT 0.25 0.10 0.25 0.11 7.57 1.01   86
 8674230 1.000 3758  48 PHOT -0.11 0.11 PHOT 0.51 0.04 0.53 0.04 5.58 0.22  197
 8676171 1.000 3761  55 PHOT -0.27 0.15 PHOT 0.47 0.05 0.49 0.05 5.83 0.30  288
 8678334 1.000 3225 274 PHOT  0.00 0.14 PHOT 0.26 0.15 0.26 0.16 7.43 1.43  104
 8678480 1.000 3704  60 PHOT -0.01 0.14 PHOT 0.51 0.04 0.54 0.05 5.56 0.27  275
 8681527 1.000 3791  30 PHOT -0.32 0.12 PHOT 0.47 0.03 0.49 0.04 5.83 0.22  242
 8682045 1.000 3566  61 PHOT -0.23 0.17 PHOT 0.40 0.05 0.42 0.05 6.30 0.33  236
 8682180 1.000 3673  84 PHOT -0.01 0.08 PHOT 0.50 0.05 0.52 0.05 5.65 0.28  245
 8682620 1.000 3136 283 PHOT -0.14 0.15 PHOT 0.21 0.14 0.20 0.14 8.05 1.73   95
 8683524 0.991 3132 281 PHOT -0.11 0.13 PHOT 0.21 0.14 0.20 0.14 8.03 1.70   71
 8683640 1.000 3697  57 PHOT -0.33 0.13 PHOT 0.43 0.04 0.45 0.05 6.07 0.28  196
 8685007 1.000 3625  59 PHOT -0.29 0.10 PHOT 0.41 0.04 0.43 0.04 6.21 0.26  103
 8686326 1.000 3139 294 PHOT  0.22 0.24 PHOT 0.24 0.16 0.24 0.17 7.63 1.65  190
 8687479 1.000 3108 285 PHOT -0.21 0.16 PHOT 0.19 0.14 0.18 0.13 8.29 1.92  126
 8693688 1.000 3177 286 PHOT  0.07 0.21 PHOT 0.25 0.15 0.24 0.16 7.60 1.58  169
 8702130 1.000 3298 274 PHOT  0.34 0.11 PHOT 0.35 0.15 0.36 0.16 6.69 1.15   86
 8702229 0.687 3833 197 PHOT -0.29 0.10 PHOT 0.49 0.10 0.51 0.11 5.71 0.63   63
 8708957 1.000 3746  59 PHOT -0.24 0.13 PHOT 0.47 0.04 0.50 0.05 5.81 0.27  223
 8709982 1.000 3750  19 PHOT  0.20 0.05 PHOT 0.58 0.02 0.61 0.01 5.16 0.08  557
 8712146 1.000 3718  26 PHOT -0.00 0.11 PHOT 0.52 0.03 0.55 0.03 5.52 0.18  242
 8712608 1.000 3489  59 PHOT -0.18 0.12 PHOT 0.37 0.04 0.38 0.04 6.50 0.28  135
 8714580 1.000 3818  54 PHOT  0.20 0.10 PHOT 0.61 0.04 0.63 0.04 5.01 0.21  346
 8716714 1.000 3479  57 PHOT -0.28 0.13 PHOT 0.35 0.04 0.36 0.04 6.68 0.28  139
 8717536 1.000 3126 288 PHOT -0.23 0.14 PHOT 0.19 0.14 0.19 0.13 8.22 1.89  144
 8719129 1.000 3591  58 PHOT -0.13 0.12 PHOT 0.43 0.04 0.45 0.04 6.07 0.26  174
 8733834 1.000 3754  56 PHOT -0.26 0.10 PHOT 0.47 0.04 0.49 0.04 5.82 0.24  146
 8733898 1.000 3359  60 SPEC -0.42 0.07 PHOT 0.27 0.03 0.27 0.03 7.37 0.30  124
 8735884 1.000 3362  56 PHOT -0.26 0.12 PHOT 0.30 0.03 0.30 0.04 7.13 0.29   99
 8737443 0.997 3581  59 PHOT  0.00 0.11 PHOT 0.46 0.04 0.48 0.04 5.92 0.26  169
 8739070 1.000 3767  58 PHOT  0.01 0.14 PHOT 0.54 0.05 0.57 0.05 5.39 0.28  312
 8739238 1.000 3084 287 PHOT  0.03 0.16 PHOT 0.20 0.15 0.20 0.15 8.12 1.93  100
 8739426 1.000 3521 171 PHOT -0.38 0.27 PHOT 0.35 0.10 0.36 0.11 6.68 0.78  221
 8740221 1.000 3476  57 PHOT -0.47 0.12 PHOT 0.31 0.04 0.32 0.04 6.97 0.30  119
 8741649 0.998 3515  59 PHOT  0.04 0.11 PHOT 0.43 0.04 0.45 0.04 6.11 0.26  146
 8742742 1.000 3562  60 PHOT -0.39 0.17 PHOT 0.37 0.04 0.38 0.05 6.55 0.34  214
 8747795 1.000 3446  58 PHOT -0.04 0.12 PHOT 0.38 0.03 0.39 0.04 6.47 0.26  127
 8747972 1.000 3733  32 PHOT -0.35 0.13 PHOT 0.44 0.03 0.46 0.04 6.02 0.23  220
 8748150 1.000 3729  41 PHOT -0.40 0.13 PHOT 0.43 0.04 0.45 0.04 6.11 0.25  222
 8749769 1.000 3576  60 PHOT -0.02 0.12 PHOT 0.45 0.04 0.47 0.04 5.98 0.26  175
 8754034 1.000 3737  53 PHOT -0.40 0.14 PHOT 0.43 0.04 0.45 0.05 6.08 0.29  231
 8757226 1.000 3246 273 PHOT  0.11 0.12 PHOT 0.29 0.15 0.29 0.16 7.20 1.32   76
 8759399 1.000 3802  55 PHOT  0.03 0.12 PHOT 0.56 0.04 0.59 0.04 5.28 0.24  262
 8761464 1.000 3716  48 PHOT -0.23 0.16 PHOT 0.46 0.04 0.49 0.05 5.87 0.29  294
 8766172 1.000 3480  59 PHOT -0.08 0.13 PHOT 0.39 0.04 0.40 0.04 6.40 0.27  154
 8771391 1.000 3478  59 PHOT -0.22 0.12 PHOT 0.36 0.04 0.37 0.04 6.60 0.28  132
 8772010 1.000 3723  36 PHOT -0.16 0.15 PHOT 0.49 0.04 0.51 0.04 5.74 0.26  302
 8774246 1.000 3506  59 PHOT  0.15 0.11 PHOT 0.44 0.04 0.46 0.04 6.00 0.25  158
 8776305 1.000 3291  41 PHOT -0.49 0.12 PHOT 0.23 0.03 0.23 0.03 7.77 0.29   53
 8776565 1.000 3424  48 PHOT -0.55 0.04 PHOT 0.28 0.02 0.28 0.03 7.30 0.23   76
 8776824 1.000 3728  59 PHOT  0.09 0.13 PHOT 0.55 0.04 0.57 0.04 5.36 0.26  298
 8780274 0.924 3725  52 PHOT  0.28 0.08 PHOT 0.59 0.03 0.61 0.03 5.12 0.18  236
 8780557 0.999 3509  59 PHOT  0.03 0.10 PHOT 0.42 0.04 0.44 0.04 6.15 0.25   84
 8781683 0.994 3480  60 PHOT -0.30 0.13 PHOT 0.35 0.04 0.36 0.04 6.70 0.30  154
 8784000 1.000 3123 284 PHOT  0.12 0.14 PHOT 0.23 0.15 0.22 0.16 7.81 1.69   87
 8798673 1.000 3830  58 PHOT  0.11 0.17 PHOT 0.59 0.05 0.61 0.05 5.11 0.30  477
 8801244 1.000 3795  56 PHOT -0.20 0.10 PHOT 0.50 0.04 0.52 0.04 5.64 0.23  128
 8803071 1.000 3649  59 PHOT -0.30 0.11 PHOT 0.42 0.04 0.44 0.04 6.16 0.27  145
 8804018 1.000 3857  59 PHOT  0.19 0.11 PHOT 0.62 0.04 0.64 0.04 4.95 0.22  274
 8806863 1.000 3571 150 PHOT -0.54 0.27 PHOT 0.34 0.09 0.35 0.11 6.76 0.74  236
 8807085 1.000 3641  59 PHOT  0.13 0.13 PHOT 0.51 0.04 0.54 0.04 5.56 0.25  245
 8807422 0.998 3113 286 PHOT -0.04 0.14 PHOT 0.21 0.14 0.20 0.14 8.05 1.74   81
 8807787 1.000 3513  61 PHOT -0.22 0.16 PHOT 0.38 0.04 0.39 0.05 6.47 0.32  206
 8811811 0.999 3833  49 PHOT -0.13 0.09 PHOT 0.53 0.03 0.55 0.03 5.46 0.20  114
 8811972 1.000 3684  57 PHOT -0.43 0.14 PHOT 0.41 0.04 0.42 0.05 6.26 0.30  208
 8814775 1.000 3415  60 SPEC -0.16 0.10 SPEC 0.34 0.03 0.35 0.04 6.77 0.27   82
 8815598 0.999 3472  59 PHOT  0.13 0.11 PHOT 0.42 0.04 0.44 0.04 6.16 0.25  131
 8822213 0.999 3765  60 PHOT -0.15 0.13 PHOT 0.50 0.04 0.53 0.05 5.62 0.27  255
 8822710 1.000 3694  55 PHOT -0.28 0.13 PHOT 0.45 0.04 0.47 0.04 5.99 0.27  204
 8823360 1.000 3424  57 PHOT -0.20 0.13 PHOT 0.34 0.04 0.34 0.04 6.79 0.29  137
 8823426 1.000 3781  58 PHOT -0.06 0.13 PHOT 0.53 0.04 0.56 0.04 5.45 0.26  251
 8823902 0.998 3628  59 PHOT  0.21 0.11 PHOT 0.53 0.04 0.55 0.04 5.49 0.24  203
 8824158 1.000 3772  58 PHOT  0.06 0.13 PHOT 0.56 0.04 0.58 0.04 5.31 0.25  266
 8825043 0.997 3594 239 PHOT  0.07 0.10 PHOT 0.48 0.13 0.50 0.14 5.79 0.81   58
 8825565 1.000 3322  56 PHOT -0.33 0.12 PHOT 0.27 0.03 0.26 0.04 7.40 0.31   92
 8825951 1.000 3799  56 PHOT -0.00 0.14 PHOT 0.55 0.05 0.58 0.04 5.34 0.26  321
 8827428 1.000 3728  58 PHOT -0.22 0.15 PHOT 0.47 0.05 0.49 0.05 5.82 0.29  257
 8832676 1.000 3756  56 PHOT  0.09 0.12 PHOT 0.56 0.04 0.58 0.04 5.30 0.24  247
 8836152 1.000 3111 284 PHOT  0.03 0.14 PHOT 0.21 0.15 0.21 0.15 7.98 1.80   82
 8836388 0.981 3614  57 PHOT  0.33 0.09 PHOT 0.54 0.04 0.57 0.04 5.38 0.21  226
 8838894 1.000 3727  56 PHOT -0.17 0.14 PHOT 0.48 0.04 0.51 0.05 5.75 0.28  262
 8839656 0.999 3546  60 PHOT -0.11 0.13 PHOT 0.41 0.04 0.43 0.04 6.21 0.28  190
 8839730 0.924 3652  55 PHOT -0.21 0.07 PHOT 0.44 0.03 0.46 0.03 6.00 0.21   76
 8839947 0.999 3713  55 PHOT -0.19 0.11 PHOT 0.47 0.04 0.50 0.04 5.81 0.24  162
 8839999 1.000 3519  55 PHOT -0.22 0.17 PHOT 0.38 0.04 0.39 0.05 6.44 0.31  226
 8845205 1.000 3605  60 SPEC -0.35 0.08 SPEC 0.39 0.03 0.41 0.04 6.36 0.25  105
 8847759 1.000 3808  57 PHOT -0.04 0.11 PHOT 0.55 0.04 0.57 0.04 5.37 0.24  212
 8869496 1.000 3157 289 PHOT  0.31 0.14 PHOT 0.26 0.15 0.26 0.17 7.44 1.51   91
 8872874 1.000 3611 152 PHOT -0.48 0.26 PHOT 0.37 0.09 0.38 0.11 6.54 0.71  214
 8873575 1.000 3806  50 PHOT -0.14 0.18 PHOT 0.52 0.05 0.54 0.05 5.53 0.31  376
 8878564 1.000 3389  62 PHOT -0.40 0.17 PHOT 0.29 0.04 0.29 0.05 7.21 0.37  171
 8881126 1.000 3821  60 PHOT -0.42 0.21 SPEC 0.45 0.06 0.47 0.07 5.95 0.40  221
 8881243 1.000 3771  59 PHOT -0.18 0.13 PHOT 0.50 0.04 0.52 0.05 5.66 0.27  232
 8881388 1.000 3091 287 PHOT  0.18 0.14 PHOT 0.22 0.15 0.21 0.15 7.91 1.77   78
 8888543 1.000 3350  59 PHOT -0.08 0.09 PHOT 0.32 0.03 0.32 0.04 6.95 0.27   42
 8888573 1.000 3365  59 PHOT -0.07 0.09 PHOT 0.33 0.03 0.33 0.04 6.86 0.27   53
 8889176 1.000 3547  59 PHOT -0.22 0.13 PHOT 0.39 0.04 0.41 0.04 6.35 0.28  165
 8890528 1.000 3061 285 PHOT  0.13 0.11 PHOT 0.20 0.15 0.19 0.14 8.13 1.92   44
 8890680 1.000 3200 284 PHOT  0.24 0.18 PHOT 0.28 0.15 0.28 0.17 7.29 1.42  149
 8891592 1.000 3051 283 PHOT  0.08 0.15 PHOT 0.19 0.15 0.19 0.14 8.24 2.00   78
 8891970 1.000 3520  62 PHOT  0.29 0.16 PHOT 0.48 0.04 0.50 0.05 5.78 0.28  320
 8892000 0.999 3620  59 PHOT  0.16 0.13 PHOT 0.51 0.04 0.53 0.04 5.58 0.25  232
 8892303 1.000 3690 241 PHOT  0.02 0.15 PHOT 0.51 0.13 0.54 0.14 5.56 0.80  340
 8906418 1.000 3803  60 PHOT  0.04 0.14 PHOT 0.56 0.05 0.59 0.05 5.26 0.27  314
 8908171 1.000 3740  36 PHOT -0.08 0.16 PHOT 0.51 0.04 0.53 0.04 5.58 0.25  335
 8908779 1.000 3868  58 PHOT  0.18 0.12 PHOT 0.62 0.04 0.64 0.04 4.94 0.23  341
 8908914 1.000 3395  30 PHOT -0.19 0.08 PHOT 0.32 0.02 0.33 0.02 6.89 0.17   65
 8909598 0.998 3609 237 PHOT  0.36 0.10 PHOT 0.55 0.13 0.57 0.13 5.36 0.74  260
 8909853 1.000 3390  40 PHOT -0.53 0.06 PHOT 0.27 0.02 0.27 0.02 7.39 0.22   63
 8909876 1.000 3418  27 PHOT -0.39 0.10 PHOT 0.30 0.02 0.30 0.02 7.08 0.19   89
 8913251 1.000 3749  40 PHOT  0.09 0.12 PHOT 0.56 0.04 0.58 0.04 5.31 0.21  306
 8914727 1.000 3461  59 PHOT -0.33 0.13 PHOT 0.33 0.04 0.34 0.04 6.83 0.30  128
 8916493 1.000 3601  58 PHOT  0.29 0.10 PHOT 0.53 0.04 0.55 0.04 5.48 0.22  195
 8933532 1.000 3785  55 PHOT -0.17 0.09 PHOT 0.50 0.04 0.53 0.04 5.61 0.22  103
 8933586 1.000 3216  59 PHOT -0.23 0.15 PHOT 0.23 0.03 0.23 0.04 7.75 0.37  108
 8934022 1.000 3432  59 PHOT -0.32 0.16 PHOT 0.32 0.04 0.32 0.05 6.92 0.33  173
 8934468 1.000 3700  62 PHOT -0.02 0.20 PHOT 0.51 0.06 0.53 0.06 5.59 0.34  419
 8935605 1.000 3796  57 PHOT -0.09 0.15 PHOT 0.53 0.05 0.55 0.05 5.47 0.27  305
 8935655 0.786 3366  58 PHOT  0.03 0.09 PHOT 0.34 0.03 0.35 0.04 6.74 0.27   44
 8935942 1.000 3173  57 PHOT -0.04 0.13 PHOT 0.23 0.03 0.23 0.03 7.75 0.34   88
 8936312 1.000 3733  53 PHOT -0.16 0.17 PHOT 0.49 0.05 0.51 0.05 5.71 0.30  329
 8937178 1.000 3342  61 PHOT -0.08 0.15 PHOT 0.31 0.04 0.32 0.04 6.97 0.32  150
 8939955 1.000 3378  56 PHOT -0.23 0.15 PHOT 0.31 0.04 0.31 0.04 7.02 0.31  145
 8939965 1.000 3586  60 PHOT  0.15 0.16 PHOT 0.49 0.05 0.51 0.05 5.72 0.29  302
 8940165 1.000 3793  60 PHOT -0.34 0.19 PHOT 0.47 0.06 0.49 0.06 5.86 0.36  357
 8940432 1.000 3633 168 PHOT  0.04 0.28 PHOT 0.49 0.11 0.51 0.11 5.70 0.67  376
 8946785 1.000 3817  53 PHOT  0.04 0.11 PHOT 0.57 0.04 0.59 0.04 5.24 0.23  244
 8947255 1.000 3559  59 PHOT -0.00 0.11 PHOT 0.44 0.04 0.46 0.04 6.00 0.25  147
 8949316 1.000 3614  59 PHOT  0.15 0.14 PHOT 0.50 0.04 0.53 0.05 5.62 0.27  276
 8956025 1.000 3244  58 PHOT -0.05 0.12 PHOT 0.27 0.03 0.26 0.04 7.40 0.32   93
 8956929 1.000 3877  56 PHOT  0.05 0.14 PHOT 0.59 0.05 0.61 0.05 5.13 0.27  352
 8957023 1.000 3441  53 PHOT -0.15 0.09 PHOT 0.35 0.03 0.36 0.03 6.64 0.24   42
 8957803 1.000 3755  51 PHOT -0.22 0.11 PHOT 0.48 0.04 0.50 0.04 5.76 0.24  180
 8958872 1.000 3156 285 PHOT  0.24 0.21 PHOT 0.26 0.15 0.25 0.17 7.51 1.53  161
 8960906 1.000 3685  59 PHOT -0.19 0.13 PHOT 0.46 0.04 0.48 0.04 5.89 0.27  209
 8961162 1.000 3530  58 PHOT -0.27 0.12 PHOT 0.38 0.04 0.39 0.04 6.48 0.28  144
 8961672 1.000 3595  58 PHOT -0.30 0.16 PHOT 0.40 0.04 0.41 0.05 6.32 0.32  230
 8962137 1.000 3591  59 PHOT -0.02 0.12 PHOT 0.46 0.04 0.48 0.04 5.92 0.26  187
 8964399 1.000 3557  58 PHOT  0.16 0.13 PHOT 0.48 0.04 0.50 0.04 5.80 0.26  217
 8964655 1.000 3644  57 PHOT -0.38 0.11 PHOT 0.40 0.04 0.42 0.04 6.29 0.27  135
 8974233 1.000 3832  38 PHOT -0.13 0.11 PHOT 0.53 0.03 0.55 0.03 5.47 0.20  224
 8974456 1.000 3137 279 PHOT -0.29 0.10 PHOT 0.19 0.14 0.19 0.13 8.24 1.84   85
 8977910 1.000 3396  58 PHOT -0.09 0.11 PHOT 0.34 0.03 0.35 0.04 6.76 0.27   90
 8985072 1.000 3775  54 PHOT -0.09 0.10 PHOT 0.52 0.04 0.55 0.04 5.51 0.22  167
 9002074 1.000 3564  60 PHOT -0.08 0.14 PHOT 0.43 0.04 0.45 0.04 6.09 0.28  208
 9004472 1.000 3843  54 PHOT  0.17 0.11 PHOT 0.61 0.04 0.63 0.04 5.01 0.22  331
 9004474 0.976 3725  56 PHOT -0.34 0.09 PHOT 0.44 0.04 0.46 0.04 6.01 0.24   96
 9004724 1.000 3214  56 PHOT -0.41 0.04 PHOT 0.21 0.03 0.20 0.03 8.02 0.34  102
 9005139 1.000 3217 285 PHOT  0.23 0.20 PHOT 0.29 0.15 0.29 0.17 7.22 1.40  192
 9005449 1.000 3493  57 PHOT  0.04 0.12 PHOT 0.42 0.04 0.43 0.04 6.19 0.26  152
 9008142 1.000 3554  51 PHOT -0.51 0.06 PHOT 0.34 0.03 0.35 0.03 6.77 0.22   95
 9008321 1.000 3819  59 PHOT  0.12 0.13 PHOT 0.59 0.05 0.61 0.04 5.12 0.25  311
 9008966 1.000 3852  57 PHOT -0.19 0.21 PHOT 0.52 0.06 0.54 0.06 5.52 0.37  463
 9009213 1.000 3387  53 PHOT -0.51 0.08 PHOT 0.27 0.03 0.27 0.03 7.39 0.28  100
 9012034 1.000 3805  60 PHOT -0.11 0.15 PHOT 0.53 0.05 0.55 0.05 5.48 0.29  317
 9015810 1.000 3664  59 PHOT -0.25 0.12 PHOT 0.44 0.04 0.46 0.04 6.04 0.27  180
 9017525 1.000 3112 292 PHOT -0.16 0.17 PHOT 0.19 0.15 0.19 0.13 8.20 1.90  152
 9017693 1.000 3411  59 PHOT -0.22 0.12 PHOT 0.33 0.04 0.33 0.04 6.86 0.29  115
 9019246 1.000 3465  58 PHOT -0.00 0.12 PHOT 0.39 0.04 0.41 0.04 6.36 0.26  147
 9019435 1.000 3560  60 PHOT -0.01 0.13 PHOT 0.44 0.04 0.46 0.04 6.01 0.26  189
 9020510 1.000 3702  49 PHOT -0.34 0.10 PHOT 0.43 0.03 0.45 0.04 6.07 0.22  116
 9020655 1.000 4056  96 PHOT  0.14 0.25 PHOT 0.64 0.08 0.66 0.08 4.85 0.45  700
 9022001 1.000 3819  59 PHOT  0.07 0.14 PHOT 0.58 0.05 0.60 0.05 5.19 0.27  349
 9024907 1.000 3480  60 PHOT -0.29 0.13 PHOT 0.35 0.04 0.36 0.04 6.69 0.30  149
 9026015 1.000 3609  57 PHOT -0.33 0.14 PHOT 0.40 0.04 0.41 0.05 6.32 0.29  189
 9026334 1.000 3659  60 PHOT  0.01 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.26  216
 9028977 0.998 3401  59 PHOT -0.13 0.11 PHOT 0.34 0.03 0.34 0.04 6.79 0.27   87
 9030712 1.000 3655  59 PHOT  0.09 0.12 PHOT 0.51 0.04 0.54 0.04 5.56 0.25  218
 9031452 1.000 3782  58 PHOT -0.08 0.14 PHOT 0.53 0.05 0.55 0.05 5.48 0.27  290
 9032578 1.000 2876 209 PHOT -0.03 0.10 PHOT 0.14 0.10 0.15 0.03 9.16 2.35   34
 9041966 0.999 3523  59 PHOT  0.25 0.11 PHOT 0.47 0.04 0.50 0.04 5.81 0.24  175
 9041987 1.000 3125 291 PHOT  0.29 0.19 PHOT 0.24 0.16 0.24 0.17 7.62 1.62  137
 9048032 0.999 3140 280 PHOT -0.20 0.12 PHOT 0.20 0.14 0.20 0.13 8.11 1.75   71
 9048162 1.000 3210 284 PHOT  0.03 0.21 PHOT 0.26 0.15 0.26 0.17 7.48 1.51  177
 9050287 1.000 3820  55 PHOT  0.00 0.14 PHOT 0.56 0.05 0.58 0.05 5.29 0.27  340
 9050725 1.000 3768  58 PHOT  0.23 0.10 PHOT 0.60 0.04 0.62 0.04 5.08 0.22  203
 9052521 1.000 3676  59 PHOT -0.01 0.13 PHOT 0.50 0.04 0.52 0.04 5.64 0.26  248
 9054537 1.000 3778  58 PHOT  0.13 0.13 PHOT 0.58 0.04 0.60 0.04 5.19 0.25  294
 9071037 1.000 3798  57 PHOT  0.41 0.03 PHOT 0.66 0.03 0.67 0.03 4.77 0.16  607
 9072276 1.000 3101 288 PHOT -0.04 0.19 PHOT 0.20 0.14 0.20 0.14 8.11 1.80  129
 9073724 1.000 3836  57 PHOT  0.07 0.15 PHOT 0.58 0.05 0.61 0.05 5.17 0.27  409
 9076474 1.000 3706  57 PHOT -0.33 0.12 PHOT 0.44 0.04 0.46 0.04 6.04 0.26  167
 9076928 1.000 3508  52 PHOT -0.40 0.13 PHOT 0.34 0.04 0.35 0.04 6.76 0.28  149
 9077376 1.000 3795  58 PHOT -0.03 0.10 PHOT 0.54 0.04 0.57 0.04 5.39 0.22  135
 9077796 1.000 3424  58 PHOT -0.04 0.11 PHOT 0.36 0.03 0.38 0.04 6.57 0.26  115
 9083354 1.000 3749  37 PHOT -0.32 0.14 PHOT 0.45 0.04 0.48 0.04 5.93 0.25  243
 9084486 1.000 3825  57 PHOT  0.12 0.13 PHOT 0.59 0.04 0.62 0.04 5.10 0.25  321
 9086394 1.000 3211 288 PHOT  0.11 0.23 PHOT 0.27 0.16 0.27 0.17 7.37 1.49  198
 9088379 1.000 3725  48 PHOT -0.41 0.14 PHOT 0.43 0.04 0.44 0.04 6.12 0.28  228
 9090909 1.000 3388  56 PHOT -0.07 0.11 PHOT 0.34 0.03 0.35 0.04 6.77 0.27  112
 9092592 1.000 3496  59 PHOT -0.39 0.16 PHOT 0.34 0.04 0.34 0.05 6.79 0.34  206
 9093501 1.000 3529  58 PHOT -0.28 0.10 PHOT 0.37 0.03 0.39 0.04 6.50 0.26   80
 9093763 1.000 3398  58 PHOT -0.30 0.12 PHOT 0.31 0.04 0.31 0.04 7.03 0.30  116
 9094000 1.000 3714  62 PHOT  0.05 0.17 PHOT 0.53 0.05 0.55 0.05 5.46 0.31  367
 9099811 1.000 3782  37 PHOT -0.17 0.14 PHOT 0.50 0.04 0.53 0.04 5.63 0.24  286
 9101205 1.000 3842  59 PHOT  0.12 0.10 PHOT 0.60 0.04 0.62 0.04 5.08 0.23  214
 9107656 1.000 3706  56 PHOT -0.25 0.15 PHOT 0.46 0.04 0.48 0.05 5.92 0.29  248
 9107723 1.000 3497  59 PHOT -0.09 0.13 PHOT 0.39 0.04 0.41 0.04 6.35 0.27  164
 9108389 1.000 3108 289 PHOT  0.19 0.17 PHOT 0.23 0.15 0.22 0.16 7.81 1.72  111
 9108739 1.000 3139 280 PHOT -0.05 0.13 PHOT 0.22 0.14 0.21 0.14 7.92 1.62   75
 9111293 1.000 3341  58 PHOT -0.40 0.12 PHOT 0.27 0.03 0.26 0.04 7.41 0.33   90
 9111372 1.000 3477  57 PHOT -0.47 0.13 PHOT 0.31 0.04 0.32 0.04 6.97 0.31  131
 9111855 1.000 3776  55 PHOT  0.15 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.24  323
 9112164 1.000 3586  57 PHOT -0.08 0.11 PHOT 0.44 0.04 0.46 0.04 6.02 0.24  139
 9112438 0.980 4023 176 PHOT  0.23 0.09 PHOT 0.66 0.10 0.68 0.08 4.74 0.50  170
 9113974 1.000 3171 276 PHOT -0.31 0.11 PHOT 0.20 0.14 0.20 0.13 8.09 1.71   72
 9114508 1.000 3734  42 PHOT  0.21 0.11 PHOT 0.58 0.03 0.60 0.03 5.19 0.20  275
 9117378 1.000 3420 180 PHOT -0.09 0.24 PHOT 0.35 0.10 0.36 0.11 6.65 0.76  234
 9118518 1.000 3546  60 PHOT  0.08 0.13 PHOT 0.45 0.04 0.47 0.04 5.94 0.27  204
 9118677 1.000 3821  58 PHOT  0.12 0.13 PHOT 0.59 0.05 0.61 0.04 5.12 0.25  324
 9118939 1.000 3772  58 PHOT -0.15 0.11 PHOT 0.50 0.04 0.53 0.04 5.62 0.24  167
 9136993 1.000 3647  62 PHOT -0.15 0.18 PHOT 0.45 0.05 0.48 0.06 5.93 0.34  326
 9137611 1.000 2970 255 PHOT  0.16 0.17 PHOT 0.17 0.14 0.17 0.11 8.54 2.08   97
 9138406 1.000 3464  57 PHOT -0.01 0.15 PHOT 0.39 0.04 0.41 0.04 6.37 0.29  215
 9141571 1.000 3500  58 PHOT  0.02 0.10 PHOT 0.42 0.04 0.43 0.04 6.19 0.25  108
 9141812 1.000 3262 273 PHOT  0.21 0.13 PHOT 0.31 0.15 0.31 0.16 7.02 1.25   99
 9142334 0.824 3835  58 PHOT  0.13 0.09 PHOT 0.60 0.04 0.62 0.04 5.08 0.22  128
 9142641 1.000 3449  60 PHOT -0.33 0.17 PHOT 0.33 0.04 0.33 0.05 6.87 0.35  197
 9142714 1.000 3564  59 PHOT -0.24 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.27  141
 9142931 1.000 3773  52 PHOT -0.31 0.13 PHOT 0.47 0.04 0.49 0.04 5.86 0.27  241
 9143370 1.000 3766  63 PHOT -0.14 0.20 PHOT 0.51 0.06 0.53 0.06 5.60 0.36  426
 9146935 1.000 3772  59 PHOT -0.13 0.13 PHOT 0.51 0.04 0.53 0.05 5.58 0.27  244
 9150760 0.999 3102 284 PHOT -0.06 0.10 PHOT 0.20 0.14 0.20 0.13 8.13 1.78   26
 9151921 1.000 3805  56 PHOT -0.05 0.11 PHOT 0.54 0.04 0.57 0.04 5.40 0.22  179
 9153593 1.000 3326  57 PHOT -0.11 0.12 PHOT 0.30 0.03 0.30 0.04 7.08 0.29   98
 9153754 1.000 3186 277 PHOT -0.04 0.10 PHOT 0.24 0.14 0.23 0.15 7.68 1.46   30
 9156957 1.000 3806  59 PHOT -0.02 0.14 PHOT 0.55 0.05 0.57 0.05 5.35 0.26  302
 9157515 1.000 3858  50 PHOT  0.20 0.09 PHOT 0.62 0.04 0.64 0.03 4.94 0.20  243
 9160884 1.000 3775  58 PHOT -0.08 0.14 PHOT 0.52 0.04 0.55 0.05 5.50 0.27  273
 9161260 1.000 3793  47 PHOT  0.11 0.11 PHOT 0.58 0.04 0.60 0.04 5.18 0.21  269
 9164055 0.999 3466  59 PHOT -0.13 0.11 PHOT 0.37 0.04 0.38 0.04 6.53 0.27  121
 9165053 1.000 3843  52 PHOT  0.06 0.09 PHOT 0.58 0.04 0.61 0.04 5.15 0.21  141
 9166044 1.000 3397  54 PHOT -0.25 0.13 PHOT 0.31 0.03 0.32 0.04 6.97 0.29  129
 9173561 1.000 3583  59 PHOT -0.06 0.10 PHOT 0.44 0.04 0.46 0.04 6.01 0.24  113
 9175009 0.999 3685  51 PHOT -0.30 0.10 PHOT 0.44 0.03 0.46 0.04 6.05 0.22  102
 9176383 1.000 3826  56 PHOT  0.32 0.11 PHOT 0.64 0.04 0.66 0.04 4.83 0.21  339
 9178867 1.000 3427  41 PHOT -0.51 0.03 PHOT 0.29 0.02 0.29 0.02 7.22 0.19   47
 9179906 1.000 3478  55 PHOT  0.11 0.12 PHOT 0.42 0.04 0.44 0.04 6.16 0.25  161
 9201919 1.000 3798  57 PHOT -0.08 0.10 PHOT 0.53 0.04 0.56 0.04 5.45 0.22  145
 9202060 1.000 3728  45 PHOT -0.28 0.15 PHOT 0.46 0.04 0.48 0.04 5.90 0.27  262
 9202076 1.000 3746  50 PHOT -0.36 0.13 PHOT 0.44 0.04 0.46 0.04 6.00 0.27  229
 9202151 1.000 3764  60 SPEC  0.14 0.06 SPEC 0.57 0.04 0.60 0.03 5.21 0.20  325
 9202152 1.000 3304  54 PHOT -0.22 0.15 PHOT 0.27 0.03 0.27 0.04 7.33 0.32  133
 9202349 1.000 3027 330 PHOT  0.25 0.26 PHOT 0.20 0.18 0.19 0.16 8.17 2.28  158
 9202551 1.000 3410  54 PHOT  0.01 0.15 PHOT 0.37 0.04 0.38 0.04 6.56 0.29  193
 9203794 1.000 3371  58 PHOT -0.01 0.09 PHOT 0.34 0.03 0.35 0.04 6.76 0.26   46
 9204867 1.000 3501  59 PHOT  0.01 0.15 PHOT 0.42 0.04 0.43 0.05 6.20 0.29  223
 9205855 1.000 3466  59 PHOT -0.08 0.11 PHOT 0.38 0.04 0.39 0.04 6.46 0.26  128
 9206253 1.000 3603  56 PHOT -0.38 0.17 PHOT 0.39 0.05 0.40 0.05 6.40 0.33  255
 9207124 1.000 3482  57 PHOT -0.10 0.14 PHOT 0.38 0.04 0.40 0.04 6.42 0.28  178
 9210374 1.000 3373  58 PHOT -0.12 0.11 PHOT 0.32 0.03 0.33 0.04 6.89 0.28   93
 9214183 1.000 3402  60 PHOT -0.36 0.14 PHOT 0.30 0.04 0.30 0.04 7.10 0.33  129
 9216811 1.000 3862  58 PHOT  0.15 0.10 PHOT 0.61 0.04 0.63 0.04 5.00 0.22  194
 9220892 1.000 3151 286 PHOT  0.16 0.13 PHOT 0.24 0.15 0.24 0.16 7.63 1.59   72
 9221091 1.000 3546  58 PHOT  0.26 0.10 PHOT 0.49 0.04 0.51 0.04 5.71 0.23  131
 9222296 1.000 3307  53 PHOT -0.12 0.10 PHOT 0.29 0.03 0.29 0.03 7.19 0.27   72
 9223800 1.000 3086 289 PHOT  0.16 0.19 PHOT 0.21 0.15 0.21 0.15 7.96 1.83  118
 9224514 1.000 3780  56 PHOT -0.15 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.25  217
 9226744 1.000 3127 290 PHOT -0.09 0.20 PHOT 0.21 0.14 0.20 0.14 8.03 1.76  165
 9227410 1.000 3842  57 PHOT -0.02 0.16 PHOT 0.56 0.05 0.59 0.05 5.28 0.29  372
 9229509 1.000 3503  57 PHOT -0.36 0.18 PHOT 0.35 0.04 0.35 0.05 6.72 0.36  219
 9229798 1.000 3451  57 PHOT -0.22 0.10 PHOT 0.35 0.03 0.36 0.04 6.70 0.27   92
 9230137 1.000 3484  58 PHOT  0.18 0.10 PHOT 0.44 0.04 0.46 0.04 6.05 0.24  119
 9238899 0.993 3789  56 PHOT -0.16 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.23  169
 9242947 1.000 3143 288 PHOT  0.13 0.21 PHOT 0.24 0.15 0.23 0.16 7.70 1.65  158
 9265122 1.000 3541  55 PHOT -0.18 0.12 PHOT 0.40 0.04 0.41 0.04 6.31 0.26  151
 9265282 1.000 3189  53 PHOT -0.21 0.14 PHOT 0.22 0.03 0.22 0.03 7.86 0.35   92
 9265330 1.000 3482 179 PHOT  0.57 0.30 PHOT 0.51 0.11 0.53 0.11 5.60 0.67  401
 9265422 1.000 3620  58 PHOT -0.45 0.20 PHOT 0.38 0.05 0.39 0.06 6.47 0.39  294
 9265808 1.000 3774  50 PHOT -0.21 0.15 PHOT 0.49 0.05 0.52 0.05 5.69 0.28  303
 9266166 1.000 3364 179 PHOT  0.12 0.24 PHOT 0.35 0.10 0.36 0.12 6.64 0.79  173
 9266397 1.000 3489  61 PHOT -0.09 0.14 PHOT 0.39 0.04 0.40 0.04 6.39 0.29  186
 9266689 1.000 3769  49 PHOT -0.15 0.12 PHOT 0.50 0.04 0.53 0.04 5.62 0.23  206
 9267012 1.000 3409  60 PHOT -0.29 0.14 PHOT 0.31 0.04 0.32 0.04 6.97 0.32  133
 9267818 1.000 3661  59 PHOT -0.05 0.11 PHOT 0.48 0.04 0.51 0.04 5.75 0.24  163
 9267857 1.000 3869  54 PHOT  0.14 0.11 PHOT 0.61 0.04 0.63 0.04 5.01 0.23  297
 9268481 1.000 3310  59 PHOT -0.14 0.11 PHOT 0.29 0.03 0.29 0.04 7.20 0.30   88
 9269157 1.000 3520  60 PHOT -0.27 0.14 PHOT 0.37 0.04 0.38 0.04 6.52 0.30  169
 9270182 1.000 3419  57 PHOT -0.25 0.10 PHOT 0.33 0.03 0.33 0.04 6.87 0.27   67
 9270223 1.000 3834  45 PHOT  0.19 0.12 PHOT 0.61 0.04 0.63 0.04 5.00 0.21  322
 9273533 1.000 3872  44 PHOT -0.32 0.10 PHOT 0.49 0.03 0.51 0.04 5.70 0.21  289
 9274466 1.000 3838  59 PHOT  0.16 0.13 PHOT 0.61 0.05 0.63 0.04 5.03 0.25  344
 9279516 1.000 3850  56 PHOT  0.16 0.10 PHOT 0.61 0.04 0.63 0.04 5.01 0.22  243
 9283820 1.000 3827  55 PHOT  0.03 0.11 PHOT 0.57 0.04 0.59 0.04 5.24 0.23  236
 9284184 1.000 3628  58 PHOT  0.14 0.15 PHOT 0.51 0.05 0.53 0.05 5.58 0.28  302
 9284403 1.000 3462  58 PHOT -0.31 0.13 PHOT 0.34 0.04 0.34 0.04 6.78 0.30  148
 9289250 1.000 3472  59 PHOT -0.06 0.13 PHOT 0.39 0.04 0.40 0.04 6.40 0.27  159
 9289916 0.998 3625  53 PHOT -0.15 0.11 PHOT 0.45 0.04 0.47 0.04 5.99 0.23  139
 9290256 1.000 3587  57 PHOT -0.37 0.11 PHOT 0.38 0.04 0.39 0.04 6.44 0.27  132
 9291325 1.000 3793  58 PHOT -0.08 0.11 PHOT 0.53 0.04 0.55 0.04 5.46 0.23  168
 9291934 1.000 3075 288 PHOT  0.14 0.17 PHOT 0.21 0.15 0.20 0.15 8.04 1.88  103
 9326073 1.000 3139  50 PHOT -0.25 0.13 PHOT 0.20 0.03 0.19 0.03 8.18 0.36   80
 9326466 1.000 3746  49 PHOT -0.38 0.12 PHOT 0.44 0.04 0.46 0.04 6.02 0.26  203
 9328497 1.000 3048 283 PHOT -0.06 0.15 PHOT 0.18 0.14 0.18 0.12 8.41 2.03  111
 9328653 1.000 3410  61 PHOT -0.10 0.15 PHOT 0.35 0.04 0.35 0.04 6.71 0.31  180
 9328968 1.000 3134 284 PHOT  0.12 0.12 PHOT 0.23 0.15 0.23 0.16 7.76 1.66   67
 9329032 1.000 3536  60 PHOT  0.36 0.14 PHOT 0.50 0.04 0.53 0.04 5.63 0.26  307
 9329586 1.000 3681  52 PHOT -0.38 0.14 PHOT 0.42 0.04 0.44 0.05 6.18 0.28  206
 9330426 1.000 3477  59 PHOT -0.38 0.14 PHOT 0.33 0.04 0.34 0.04 6.83 0.32  151
 9331052 1.000 3130  51 PHOT -0.12 0.14 PHOT 0.21 0.03 0.20 0.03 8.06 0.35   88
 9333505 0.995 3440  59 PHOT -0.16 0.09 PHOT 0.35 0.03 0.36 0.04 6.66 0.26   35
 9334410 1.000 3710  60 PHOT  0.06 0.14 PHOT 0.53 0.05 0.56 0.05 5.46 0.28  304
 9335072 1.000 3719  59 PHOT -0.05 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  192
 9335198 1.000 3740  59 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.05 5.91 0.28  215
 9339468 1.000 3752  56 PHOT -0.12 0.14 PHOT 0.50 0.04 0.53 0.05 5.62 0.27  261
 9340260 1.000 3430  61 PHOT -0.26 0.17 PHOT 0.33 0.04 0.34 0.05 6.84 0.34  193
 9340663 1.000 3833  59 PHOT -0.03 0.15 PHOT 0.56 0.05 0.58 0.05 5.30 0.28  346
 9346063 1.000 3426  56 PHOT -0.13 0.12 PHOT 0.35 0.03 0.36 0.04 6.68 0.27  119
 9347204 0.996 3514  31 PHOT -0.03 0.11 PHOT 0.41 0.03 0.43 0.03 6.20 0.18  142
 9369031 1.000 3103 287 PHOT -0.06 0.20 PHOT 0.20 0.14 0.20 0.14 8.12 1.81  130
 9388479 1.000 3562  60 SPEC  0.10 0.08 SPEC 0.47 0.04 0.49 0.04 5.86 0.23  149
 9388780 1.000 3719  58 PHOT -0.15 0.13 SPEC 0.49 0.04 0.51 0.04 5.74 0.26  265
 9389107 1.000 3282  58 PHOT  0.12 0.17 PHOT 0.31 0.04 0.31 0.04 7.02 0.33  182
 9389594 1.000 3666  58 PHOT -0.11 0.13 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  220
 9390653 1.000 3548  60 SPEC -0.30 0.08 SPEC 0.38 0.03 0.39 0.04 6.46 0.25   87
 9390655 1.000 3404  58 PHOT -0.13 0.11 PHOT 0.34 0.03 0.35 0.04 6.77 0.27  106
 9391230 1.000 3361  62 PHOT -0.05 0.17 PHOT 0.33 0.04 0.33 0.05 6.85 0.33  189
 9392937 1.000 3160 283 PHOT -0.23 0.15 PHOT 0.21 0.14 0.20 0.14 8.04 1.72  145
 9395205 1.000 3867  54 PHOT  0.14 0.10 PHOT 0.61 0.04 0.63 0.04 5.00 0.21  207
 9395840 1.000 3371  57 PHOT -0.43 0.11 PHOT 0.27 0.03 0.27 0.04 7.33 0.31   89
 9396164 1.000 3671  58 PHOT -0.23 0.11 PHOT 0.45 0.04 0.47 0.04 5.98 0.25  145
 9396972 1.000 3107 284 PHOT -0.08 0.13 PHOT 0.20 0.14 0.19 0.13 8.13 1.79   68
 9398220 1.000 3394  57 PHOT -0.37 0.14 PHOT 0.29 0.04 0.30 0.04 7.15 0.32  143
 9398233 1.000 3630  54 PHOT -0.51 0.04 PHOT 0.37 0.03 0.38 0.03 6.54 0.22  239
 9401110 1.000 3674  55 PHOT -0.27 0.11 PHOT 0.44 0.04 0.46 0.04 6.04 0.25  146
 9401964 1.000 3368  57 PHOT -0.13 0.13 PHOT 0.32 0.03 0.32 0.04 6.92 0.29  125
 9405445 1.000 3813  58 PHOT  0.01 0.10 PHOT 0.56 0.04 0.58 0.04 5.29 0.23  157
 9406987 1.000 3858  59 PHOT  0.24 0.11 PHOT 0.63 0.04 0.65 0.04 4.89 0.22  342
 9407162 1.000 3545  60 PHOT -0.14 0.12 PHOT 0.41 0.04 0.42 0.04 6.25 0.27  163
 9407581 1.000 3685  60 PHOT -0.00 0.12 PHOT 0.51 0.04 0.53 0.04 5.61 0.25  206
 9409380 1.000 3752  58 PHOT -0.39 0.23 PHOT 0.44 0.06 0.46 0.07 6.03 0.43  448
 9409672 1.000 3056 283 PHOT  0.02 0.13 PHOT 0.19 0.15 0.18 0.14 8.27 2.03   59
 9410126 1.000 3717  59 PHOT -0.01 0.20 PHOT 0.52 0.06 0.54 0.06 5.53 0.33  418
 9410218 1.000 3283 275 PHOT  0.18 0.23 PHOT 0.32 0.15 0.32 0.17 6.94 1.26  251
 9410639 1.000 3838  65 PHOT  0.04 0.24 PHOT 0.57 0.07 0.60 0.07 5.20 0.40  656
 9410731 1.000 3723  66 PHOT  0.34 0.14 PHOT 0.60 0.05 0.63 0.05 5.04 0.27  567
 9410761 1.000 3801  60 PHOT  0.21 0.11 PHOT 0.61 0.04 0.63 0.04 5.03 0.23  714
 9410888 1.000 3812  52 PHOT -0.04 0.13 PHOT 0.55 0.04 0.57 0.04 5.36 0.24  277
 9411227 1.000 3574  56 PHOT  0.44 0.10 PHOT 0.54 0.04 0.57 0.04 5.39 0.21  434
 9418133 1.000 3584  59 PHOT -0.01 0.13 PHOT 0.45 0.04 0.48 0.04 5.93 0.26  198
 9419020 1.000 3772  58 PHOT  0.29 0.11 PHOT 0.62 0.04 0.64 0.04 4.98 0.22  320
 9419288 1.000 3683  53 PHOT -0.35 0.14 PHOT 0.42 0.04 0.44 0.04 6.13 0.28  208
 9419545 1.000 3787  54 PHOT -0.13 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  223
 9425635 1.000 3812  59 PHOT -0.14 0.11 PHOT 0.52 0.04 0.55 0.04 5.51 0.24  194
 9426508 1.000 3423  57 PHOT -0.09 0.11 PHOT 0.35 0.03 0.36 0.04 6.64 0.26  106
 9428095 1.000 3508  59 PHOT  0.00 0.13 PHOT 0.42 0.04 0.43 0.04 6.19 0.27  171
 9428635 1.000 3289 268 PHOT -0.07 0.14 PHOT 0.29 0.13 0.29 0.15 7.20 1.22  122
 9429343 1.000 3627 144 PHOT -0.53 0.23 PHOT 0.36 0.09 0.37 0.10 6.58 0.67  196
 9446564 1.000 3699  58 PHOT  0.46 0.04 PHOT 0.62 0.03 0.64 0.03 4.95 0.17  326
 9446620 1.000 3450  62 PHOT  0.24 0.16 PHOT 0.43 0.04 0.44 0.05 6.12 0.30  273
 9446789 1.000 3758  54 PHOT -0.21 0.15 PHOT 0.49 0.05 0.51 0.05 5.73 0.28  283
 9446945 1.000 3607  59 PHOT  0.26 0.12 PHOT 0.53 0.04 0.55 0.04 5.49 0.24  240
 9447240 1.000 3770  23 PHOT -0.18 0.17 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  355
 9450368 1.000 3780  59 PHOT  0.11 0.13 PHOT 0.57 0.05 0.60 0.04 5.21 0.26  299
 9450768 1.000 3619  62 PHOT -0.06 0.17 PHOT 0.46 0.05 0.48 0.05 5.88 0.31  296
 9450804 1.000 3707  47 PHOT -0.06 0.12 PHOT 0.50 0.04 0.53 0.04 5.63 0.22  232
 9450897 1.000 3220  58 PHOT -0.16 0.14 PHOT 0.24 0.03 0.24 0.04 7.66 0.35  110
 9452233 1.000 3510  60 PHOT  0.01 0.13 PHOT 0.42 0.04 0.44 0.04 6.17 0.28  181
 9453011 0.997 3943 187 PHOT  0.13 0.09 PHOT 0.63 0.10 0.65 0.09 4.92 0.55  103
 9456920 1.000 3853  52 PHOT -0.03 0.09 PHOT 0.56 0.03 0.59 0.03 5.28 0.20  103
 9457739 1.000 3542  58 PHOT -0.50 0.10 PHOT 0.34 0.04 0.34 0.04 6.79 0.28  194
 9459441 1.000 3642  56 PHOT -0.49 0.18 PHOT 0.38 0.05 0.39 0.05 6.47 0.36  280
 9462919 0.996 3687  52 PHOT  0.22 0.12 PHOT 0.56 0.04 0.58 0.04 5.30 0.22  259
 9463060 1.000 3731  59 PHOT -0.24 0.12 PHOT 0.47 0.04 0.49 0.04 5.84 0.27  201
 9463387 1.000 3862  60 PHOT  0.13 0.14 PHOT 0.61 0.05 0.63 0.04 5.02 0.26  377
 9467899 1.000 3792  57 PHOT -0.18 0.13 PHOT 0.50 0.04 0.53 0.04 5.62 0.26  226
 9468159 0.992 4130 255 PHOT -0.28 0.25 PHOT 0.52 0.14 0.54 0.15 5.53 0.86   51
 9468853 0.999 3775  24 PHOT -0.01 0.11 PHOT 0.54 0.03 0.56 0.03 5.40 0.17  212
 9468935 1.000 3749  39 PHOT -0.23 0.10 PHOT 0.48 0.03 0.50 0.03 5.79 0.19  138
 9470793 1.000 3747  60 PHOT  0.24 0.22 PHOT 0.59 0.06 0.61 0.06 5.11 0.34  666
 9471262 1.000 3682  60 PHOT  0.06 0.13 PHOT 0.52 0.04 0.54 0.04 5.54 0.26  249
 9471280 1.000 3582  63 PHOT  0.12 0.18 PHOT 0.48 0.05 0.50 0.05 5.76 0.31  370
 9471773 1.000 3875 251 PHOT  0.05 0.31 PHOT 0.59 0.16 0.61 0.15 5.12 0.86 1167
 9472091 1.000 3611 325 PHOT  0.23 0.33 PHOT 0.52 0.19 0.54 0.19 5.52 1.12 1352
 9472204 1.000 3754  74 PHOT -0.07 0.25 PHOT 0.52 0.07 0.54 0.07 5.54 0.43  561
 9472255 1.000 3794 209 PHOT -0.32 0.16 PHOT 0.47 0.11 0.49 0.12 5.83 0.71  272
 9472331 1.000 4041 270 PHOT  0.17 0.20 PHOT 0.65 0.15 0.66 0.14 4.82 0.81 1285
 9472353 1.000 3317 270 PHOT -0.21 0.23 PHOT 0.28 0.14 0.28 0.15 7.26 1.27  236
 9472436 1.000 3761  65 PHOT  0.17 0.18 PHOT 0.58 0.06 0.60 0.05 5.18 0.32  546
 9472584 1.000 4003 197 PHOT  0.27 0.19 PHOT 0.67 0.12 0.69 0.10 4.67 0.60 1064
 9472906 0.998 3760  58 PHOT  0.32 0.09 PHOT 0.62 0.04 0.64 0.04 4.97 0.21  246
 9473985 1.000 3710  55 PHOT  0.05 0.14 PHOT 0.53 0.04 0.55 0.04 5.47 0.26  275
 9474208 1.000 3517  56 PHOT  0.15 0.12 PHOT 0.45 0.04 0.47 0.04 5.96 0.25  192
 9474589 0.999 3815  58 PHOT  0.08 0.09 PHOT 0.58 0.04 0.60 0.04 5.19 0.22  120
 9475080 1.000 3083 284 PHOT -0.17 0.12 PHOT 0.18 0.14 0.18 0.12 8.36 1.99   95
 9475329 1.000 3077 288 PHOT  0.30 0.18 PHOT 0.22 0.15 0.22 0.16 7.86 1.75  116
 9475515 1.000 3479  62 PHOT -0.30 0.18 PHOT 0.35 0.05 0.35 0.05 6.71 0.36  231
 9479539 1.000 3391  59 PHOT -0.26 0.12 PHOT 0.31 0.04 0.31 0.04 7.01 0.30  118
 9481758 0.999 3859  52 PHOT  0.18 0.10 PHOT 0.62 0.04 0.64 0.03 4.96 0.20  227
 9488191 1.000 3777  57 PHOT -0.06 0.13 PHOT 0.53 0.04 0.55 0.04 5.47 0.26  258
 9508400 1.000 3558  52 PHOT -0.49 0.15 PHOT 0.34 0.04 0.35 0.05 6.72 0.32  196
 9508744 1.000 3666  58 PHOT -0.34 0.13 PHOT 0.42 0.04 0.44 0.05 6.17 0.28  186
 9508832 1.000 3424  61 PHOT -0.42 0.17 PHOT 0.30 0.04 0.30 0.05 7.10 0.36  185
 9508904 1.000 3298  60 PHOT -0.42 0.16 PHOT 0.24 0.04 0.24 0.04 7.64 0.39  142
 9508974 1.000 3669  61 PHOT -0.19 0.15 PHOT 0.46 0.05 0.48 0.05 5.92 0.30  258
 9512360 1.000 3837  60 PHOT  0.04 0.14 PHOT 0.58 0.05 0.60 0.05 5.19 0.28  357
 9513168 1.000 3741  20 PHOT -0.42 0.15 PHOT 0.43 0.04 0.45 0.04 6.11 0.25  305
 9513939 1.000 3534  61 PHOT -0.48 0.17 PHOT 0.34 0.05 0.34 0.05 6.78 0.37  231
 9514424 1.000 3464  59 PHOT -0.39 0.17 PHOT 0.32 0.04 0.33 0.05 6.90 0.35  210
 9516961 1.000 3298  56 PHOT -0.19 0.12 PHOT 0.27 0.03 0.27 0.04 7.32 0.31   95
 9518295 0.999 3707  52 PHOT -0.17 0.09 PHOT 0.48 0.03 0.50 0.04 5.79 0.21   68
 9519275 1.000 3575  55 PHOT -0.20 0.12 PHOT 0.41 0.04 0.43 0.04 6.23 0.26  156
 9519915 1.000 3695  57 PHOT -0.43 0.18 PHOT 0.41 0.05 0.43 0.06 6.24 0.36  311
 9520539 1.000 3786  57 PHOT -0.16 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.25  226
 9520546 1.000 3794  55 PHOT -0.26 0.14 PHOT 0.49 0.04 0.51 0.05 5.73 0.28  261
 9520806 1.000 3449  56 PHOT -0.48 0.14 PHOT 0.30 0.04 0.30 0.04 7.09 0.33  153
 9521795 1.000 3830  55 PHOT -0.16 0.14 PHOT 0.52 0.05 0.55 0.05 5.51 0.27  284
 9529435 0.996 3805  56 PHOT -0.09 0.13 PHOT 0.53 0.04 0.56 0.04 5.45 0.25  258
 9530511 1.000 3365  59 PHOT -0.18 0.12 PHOT 0.31 0.03 0.31 0.04 7.00 0.29  102
 9530886 1.000 3870  54 PHOT  0.27 0.11 PHOT 0.64 0.04 0.66 0.04 4.82 0.21  357
 9530943 1.000 3125 286 PHOT  0.06 0.21 PHOT 0.22 0.15 0.22 0.16 7.87 1.75  140
 9531002 1.000 3391 263 PHOT -0.08 0.24 PHOT 0.34 0.14 0.35 0.15 6.77 1.09  283
 9531117 1.000 3783  55 PHOT -0.24 0.14 PHOT 0.49 0.04 0.51 0.05 5.73 0.28  260
 9531271 1.000 3428  62 PHOT -0.08 0.18 PHOT 0.36 0.04 0.37 0.05 6.60 0.33  234
 9531389 1.000 3676  62 PHOT  0.21 0.19 PHOT 0.55 0.05 0.58 0.05 5.34 0.31  451
 9532112 1.000 3805  53 PHOT -0.18 0.20 PHOT 0.51 0.06 0.53 0.06 5.59 0.35  460
 9532480 1.000 3707  64 PHOT  0.00 0.21 PHOT 0.52 0.06 0.54 0.06 5.54 0.36  476
 9532557 1.000 3737 244 PHOT -0.04 0.31 PHOT 0.52 0.14 0.54 0.15 5.53 0.86  803
 9532585 1.000 3635 290 PHOT -0.35 0.23 PHOT 0.41 0.15 0.42 0.17 6.26 1.07 1492
 9532641 1.000 3900 195 PHOT -0.10 0.18 PHOT 0.56 0.11 0.58 0.11 5.31 0.62  428
 9532642 1.000 3819  56 PHOT  0.19 0.14 PHOT 0.61 0.05 0.63 0.04 5.02 0.25  636
 9532667 1.000 3831 225 PHOT -0.29 0.32 PHOT 0.49 0.14 0.51 0.15 5.71 0.87  895
 9532715 1.000 4118 288 PHOT  0.24 0.34 PHOT 0.66 0.18 0.68 0.16 4.74 0.92 1671
 9532739 1.000 3519 256 PHOT -0.32 0.30 PHOT 0.36 0.14 0.37 0.16 6.60 1.07  865
 9532760 0.995 3633  57 PHOT -0.45 0.11 PHOT 0.38 0.04 0.40 0.04 6.43 0.27  135
 9532856 1.000 3839  78 PHOT -0.49 0.25 PHOT 0.44 0.08 0.46 0.08 6.04 0.50  640
 9532909 1.000 3657 235 PHOT -0.39 0.26 PHOT 0.41 0.13 0.42 0.15 6.26 0.92  512
 9532932 1.000 3832 261 PHOT -0.06 0.35 PHOT 0.55 0.16 0.57 0.16 5.35 0.91  984
 9532954 1.000 3563 247 PHOT -0.43 0.24 PHOT 0.36 0.13 0.37 0.15 6.62 1.01  535
 9532981 1.000 3856 245 PHOT -0.12 0.34 PHOT 0.54 0.15 0.56 0.15 5.40 0.88 1201
 9532991 1.000 3662 240 PHOT  0.04 0.23 PHOT 0.51 0.14 0.53 0.14 5.61 0.84  480
 9533040 1.000 3177 288 PHOT -0.24 0.20 PHOT 0.21 0.14 0.21 0.14 7.97 1.71  195
 9533041 1.000 3587 342 PHOT  0.13 0.37 PHOT 0.49 0.20 0.51 0.21 5.73 1.23 1301
 9533066 1.000 3704 242 PHOT  0.40 0.16 PHOT 0.61 0.13 0.63 0.13 5.02 0.73  652
 9533071 1.000 3593 239 PHOT  0.24 0.27 PHOT 0.51 0.14 0.54 0.14 5.56 0.84  681
 9533078 1.000 3646 236 PHOT -0.47 0.12 PHOT 0.38 0.12 0.40 0.13 6.43 0.88  448
 9533079 1.000 3440 275 PHOT  0.49 0.11 PHOT 0.46 0.15 0.48 0.16 5.87 0.95  425
 9533119 1.000 3539 261 PHOT -0.11 0.30 PHOT 0.41 0.14 0.43 0.16 6.23 1.00  507
 9533142 1.000 3748  59 PHOT -0.27 0.13 PHOT 0.47 0.04 0.49 0.05 5.85 0.27  206
 9533171 1.000 3527  63 PHOT  0.13 0.19 PHOT 0.45 0.05 0.47 0.05 5.95 0.33  363
 9533195 1.000 4059 247 PHOT  0.24 0.24 PHOT 0.67 0.15 0.68 0.13 4.71 0.76 1505
 9533228 1.000 3846 309 PHOT  0.18 0.29 PHOT 0.61 0.18 0.64 0.17 4.98 0.98 1239
 9533314 1.000 3729 221 PHOT -0.39 0.25 PHOT 0.43 0.12 0.45 0.14 6.09 0.84  478
 9533323 1.000 3528 268 PHOT  0.08 0.30 PHOT 0.44 0.15 0.46 0.17 6.01 1.02  661
 9533325 1.000 3703 277 PHOT  0.43 0.22 PHOT 0.62 0.16 0.64 0.14 4.98 0.84 1088
 9533454 1.000 3597 252 PHOT  0.25 0.24 PHOT 0.52 0.14 0.54 0.15 5.54 0.86  558
 9533479 1.000 3629 218 PHOT -0.40 0.24 PHOT 0.39 0.12 0.41 0.13 6.36 0.87  615
 9533533 1.000 3271 287 PHOT -0.02 0.33 PHOT 0.28 0.15 0.28 0.17 7.24 1.37  391
 9533573 1.000 3654 251 PHOT -0.39 0.20 PHOT 0.41 0.13 0.42 0.15 6.27 0.93  712
 9533590 1.000 3560 316 PHOT -0.30 0.33 PHOT 0.38 0.17 0.40 0.19 6.42 1.25  861
 9533618 1.000 3385 300 PHOT -0.33 0.19 PHOT 0.30 0.15 0.30 0.17 7.13 1.35  419
 9533648 1.000 3922 225 PHOT -0.01 0.29 PHOT 0.58 0.14 0.61 0.13 5.15 0.75 1031
 9533770 1.000 3527  63 PHOT -0.23 0.20 PHOT 0.38 0.05 0.40 0.06 6.43 0.36  272
 9534051 1.000 3900 192 PHOT -0.00 0.16 PHOT 0.58 0.10 0.61 0.10 5.17 0.58  376
 9534411 1.000 3049 287 PHOT  0.12 0.21 PHOT 0.19 0.15 0.19 0.14 8.20 2.00  117
 9534999 1.000 3704  59 PHOT -0.11 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.27  232
 9539932 1.000 3797 199 PHOT -0.47 0.26 PHOT 0.43 0.12 0.45 0.13 6.07 0.79  597
 9541573 1.000 3514  58 PHOT  0.15 0.11 PHOT 0.45 0.04 0.47 0.04 5.97 0.25  149
 9541795 1.000 3047 281 PHOT -0.04 0.13 PHOT 0.18 0.14 0.18 0.12 8.39 1.99   64
 9549709 1.000 3326 271 PHOT  0.15 0.15 PHOT 0.34 0.15 0.35 0.16 6.77 1.17  151
 9550311 0.999 3148 282 PHOT  0.17 0.13 PHOT 0.24 0.15 0.24 0.16 7.63 1.57   79
 9569124 1.000 3755  56 PHOT -0.14 0.16 PHOT 0.50 0.05 0.52 0.05 5.64 0.29  311
 9569210 1.000 3791  58 PHOT -0.19 0.13 PHOT 0.50 0.04 0.52 0.04 5.64 0.27  240
 9569972 1.000 3182 281 PHOT  0.16 0.11 PHOT 0.26 0.15 0.26 0.16 7.47 1.48   54
 9570058 1.000 3487  60 PHOT  0.12 0.15 PHOT 0.43 0.04 0.45 0.05 6.12 0.29  221
 9573366 1.000 3785  57 PHOT -0.22 0.13 PHOT 0.49 0.04 0.52 0.05 5.69 0.27  239
 9573367 1.000 3610  60 PHOT  0.06 0.16 PHOT 0.48 0.05 0.51 0.05 5.74 0.29  277
 9575777 1.000 3777  59 PHOT -0.32 0.15 PHOT 0.47 0.05 0.49 0.05 5.86 0.30  247
 9578043 1.000 3825  56 PHOT  0.21 0.11 PHOT 0.62 0.04 0.64 0.04 4.98 0.22  574
 9578520 1.000 3552  51 PHOT -0.30 0.09 PHOT 0.38 0.03 0.39 0.04 6.45 0.23   60
 9579384 1.000 3335  59 PHOT  0.18 0.14 PHOT 0.35 0.04 0.36 0.04 6.69 0.29  160
 9579412 1.000 3073 288 PHOT  0.23 0.19 PHOT 0.21 0.15 0.21 0.15 7.96 1.81  119
 9579488 1.000 3334 180 PHOT  0.24 0.27 PHOT 0.36 0.10 0.36 0.12 6.64 0.80  196
 9579672 1.000 3613  56 PHOT -0.01 0.10 PHOT 0.47 0.03 0.49 0.04 5.84 0.22  107
 9580721 1.000 3761  58 PHOT -0.25 0.10 PHOT 0.48 0.04 0.50 0.04 5.79 0.24  133
 9580782 1.000 3795  51 PHOT -0.28 0.16 PHOT 0.48 0.05 0.50 0.05 5.77 0.31  322
 9580891 1.000 3492  62 PHOT  0.02 0.18 PHOT 0.41 0.05 0.43 0.05 6.22 0.33  277
 9581637 0.999 3189  57 PHOT -0.15 0.12 PHOT 0.23 0.03 0.22 0.03 7.79 0.35   77
 9581740 1.000 3720  59 PHOT -0.46 0.17 PHOT 0.41 0.05 0.43 0.06 6.23 0.35  406
 9581885 1.000 3595  58 PHOT -0.20 0.12 PHOT 0.42 0.04 0.44 0.04 6.16 0.26  156
 9582157 1.000 3769  49 PHOT -0.26 0.09 PHOT 0.48 0.03 0.50 0.03 5.78 0.21   92
 9582382 1.000 3763  56 PHOT -0.18 0.17 PHOT 0.50 0.05 0.52 0.05 5.67 0.31  354
 9582827 1.000 3372  59 PHOT -0.37 0.12 PHOT 0.28 0.03 0.28 0.04 7.24 0.31   98
 9588430 1.000 3577  57 PHOT -0.08 0.09 PHOT 0.44 0.03 0.46 0.04 6.05 0.23   77
 9588514 1.000 3686  60 PHOT  0.13 0.13 PHOT 0.54 0.04 0.56 0.04 5.43 0.26  258
 9588880 1.000 3773  53 PHOT -0.10 0.10 PHOT 0.52 0.04 0.54 0.04 5.54 0.22  168
 9589235 1.000 3550  60 PHOT -0.13 0.13 PHOT 0.41 0.04 0.43 0.04 6.21 0.28  184
 9590249 1.000 3805  57 PHOT -0.04 0.14 PHOT 0.54 0.04 0.57 0.04 5.38 0.26  298
 9591560 1.000 3450  56 PHOT  0.30 0.08 PHOT 0.44 0.03 0.46 0.04 6.04 0.22  128
 9592475 1.000 3964 101 PHOT  0.44 0.13 PHOT 0.71 0.06 0.72 0.05 4.47 0.32  853
 9592743 1.000 3524 245 PHOT -0.24 0.22 PHOT 0.38 0.13 0.39 0.14 6.46 0.95  302
 9592844 1.000 3574 230 PHOT -0.52 0.18 PHOT 0.35 0.12 0.35 0.14 6.71 0.95  309
 9593457 1.000 3490  60 PHOT -0.28 0.13 PHOT 0.36 0.04 0.37 0.04 6.64 0.30  150
 9593558 1.000 3761  59 PHOT -0.21 0.20 PHOT 0.49 0.06 0.51 0.06 5.72 0.35  391
 9593572 1.000 3782  38 PHOT -0.30 0.12 PHOT 0.47 0.04 0.49 0.04 5.83 0.23  234
 9593904 1.000 3715 240 PHOT  0.00 0.31 PHOT 0.52 0.15 0.54 0.15 5.52 0.88  732
 9593909 1.000 3469 246 PHOT -0.26 0.20 PHOT 0.35 0.13 0.36 0.14 6.68 1.00  255
 9593913 1.000 3699 220 PHOT -0.38 0.26 PHOT 0.42 0.12 0.44 0.14 6.14 0.86  472
 9593954 1.000 3825 193 PHOT -0.42 0.26 PHOT 0.45 0.12 0.47 0.13 5.95 0.77  542
 9593978 1.000 4105 212 PHOT  0.18 0.38 PHOT 0.65 0.15 0.67 0.14 4.81 0.80 1117
 9594040 1.000 3561 257 PHOT -0.42 0.23 PHOT 0.36 0.14 0.37 0.15 6.60 1.04  593
 9594134 1.000 3631 249 PHOT -0.20 0.29 PHOT 0.44 0.14 0.46 0.15 6.05 0.93  544
 9594247 1.000 3981 205 PHOT  0.15 0.18 PHOT 0.64 0.12 0.66 0.11 4.86 0.63  974
 9594385 1.000 3654 240 PHOT -0.22 0.27 PHOT 0.44 0.13 0.46 0.15 6.02 0.89  540
 9594473 1.000 3402 309 PHOT -0.31 0.29 PHOT 0.31 0.16 0.31 0.18 7.03 1.38  626
 9594546 1.000 3757 239 PHOT -0.17 0.31 PHOT 0.49 0.14 0.52 0.15 5.68 0.87  791
 9594600 1.000 3797 223 PHOT -0.36 0.29 PHOT 0.46 0.13 0.48 0.14 5.89 0.86  691
 9594621 1.000 4025 201 PHOT  0.25 0.16 PHOT 0.67 0.12 0.69 0.10 4.70 0.60 1216
 9594633 1.000 3943 214 PHOT  0.08 0.27 PHOT 0.61 0.13 0.63 0.12 5.00 0.73  946
 9594650 1.000 3715 226 PHOT -0.44 0.26 PHOT 0.42 0.13 0.43 0.14 6.19 0.89  592
 9594748 1.000 3579 223 PHOT -0.31 0.35 PHOT 0.39 0.13 0.40 0.15 6.37 0.96  572
 9594793 1.000 3650 248 PHOT  0.31 0.22 PHOT 0.56 0.14 0.58 0.14 5.29 0.81  702
 9594820 1.000 4022 236 PHOT  0.13 0.17 PHOT 0.63 0.13 0.66 0.12 4.88 0.71 1142
 9594858 1.000 3474 254 PHOT -0.05 0.23 PHOT 0.39 0.13 0.40 0.15 6.38 0.96  342
 9595022 1.000 3616 263 PHOT  0.38 0.18 PHOT 0.56 0.14 0.58 0.14 5.31 0.83  741
 9595059 1.000 3809 207 PHOT -0.36 0.25 PHOT 0.46 0.12 0.49 0.13 5.87 0.78  488
 9595147 1.000 3827  59 PHOT  0.12 0.17 PHOT 0.59 0.05 0.62 0.05 5.10 0.30  543
 9595239 1.000 3556 125 PHOT -0.54 0.05 PHOT 0.33 0.06 0.34 0.07 6.81 0.51  115
 9595242 1.000 3597 259 PHOT  0.41 0.21 PHOT 0.55 0.14 0.57 0.14 5.35 0.84  791
 9595369 1.000 3882 231 PHOT -0.14 0.34 PHOT 0.54 0.15 0.57 0.15 5.40 0.85  974
 9595373 1.000 3853 277 PHOT -0.03 0.34 PHOT 0.56 0.16 0.59 0.16 5.28 0.94 1084
 9595546 1.000 3060 329 PHOT -0.06 0.09 PHOT 0.18 0.16 0.18 0.14 8.35 2.28  210
 9595614 1.000 3685 249 PHOT -0.24 0.32 PHOT 0.45 0.14 0.47 0.16 5.96 0.95  707
 9595626 1.000 3906 201 PHOT  0.04 0.22 PHOT 0.59 0.12 0.62 0.12 5.10 0.67  649
 9595637 1.000 3389 327 PHOT -0.18 0.33 PHOT 0.32 0.17 0.33 0.19 6.90 1.42  658
 9595753 1.000 3764 228 PHOT -0.44 0.19 PHOT 0.43 0.12 0.45 0.13 6.09 0.83  760
 9595808 1.000 3741  52 PHOT -0.26 0.20 PHOT 0.47 0.05 0.49 0.06 5.85 0.35  386
 9596094 1.000 3662  61 PHOT -0.28 0.20 PHOT 0.43 0.05 0.45 0.06 6.08 0.37  334
 9596139 1.000 3900 197 PHOT  0.02 0.21 PHOT 0.59 0.12 0.61 0.11 5.14 0.66  596
 9596155 1.000 3312 240 PHOT -0.41 0.31 PHOT 0.25 0.13 0.25 0.14 7.56 1.29  187
 9597704 1.000 3494  58 PHOT -0.30 0.13 PHOT 0.35 0.04 0.36 0.04 6.66 0.29  140
 9602658 1.000 3789  48 PHOT -0.02 0.14 PHOT 0.54 0.04 0.57 0.04 5.38 0.24  301
 9603175 1.000 3519  59 PHOT -0.02 0.13 PHOT 0.42 0.04 0.44 0.04 6.17 0.27  181
 9605714 1.000 3349  45 PHOT -0.20 0.12 PHOT 0.30 0.03 0.30 0.03 7.10 0.25  105
 9605900 1.000 3376  54 PHOT -0.15 0.12 PHOT 0.32 0.03 0.33 0.04 6.92 0.27  106
 9606822 1.000 3710  59 PHOT -0.14 0.11 PHOT 0.48 0.04 0.51 0.04 5.74 0.25  166
 9611538 1.000 3338 273 PHOT  0.45 0.12 PHOT 0.39 0.15 0.40 0.16 6.38 1.06  164
 9630715 1.000 3726  61 PHOT  0.34 0.13 PHOT 0.61 0.04 0.63 0.04 5.04 0.24  479
 9631315 1.000 3118 295 PHOT  0.29 0.21 PHOT 0.24 0.16 0.24 0.17 7.66 1.66  157
 9631319 1.000 3651  56 PHOT -0.34 0.16 PHOT 0.42 0.05 0.43 0.05 6.20 0.32  242
 9631366 1.000 3888  49 PHOT  0.19 0.09 PHOT 0.63 0.04 0.65 0.03 4.90 0.19  158
 9631523 1.000 3178 283 PHOT -0.07 0.20 PHOT 0.23 0.14 0.23 0.15 7.76 1.55  143
 9631548 1.000 3424  58 PHOT -0.31 0.11 PHOT 0.32 0.03 0.32 0.04 6.93 0.29  101
 9631940 1.000 3354  61 PHOT -0.15 0.17 PHOT 0.31 0.04 0.31 0.04 7.01 0.34  176
 9632191 1.000 3247 182 PHOT  0.33 0.27 PHOT 0.32 0.10 0.32 0.12 6.96 0.86  155
 9632532 1.000 3737  59 PHOT -0.02 0.14 PHOT 0.52 0.04 0.55 0.05 5.50 0.26  269
 9636406 1.000 3800  59 PHOT  0.12 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.24  266
 9636601 1.000 3549  57 PHOT  0.22 0.12 PHOT 0.48 0.04 0.50 0.04 5.75 0.25  215
 9636614 1.000 3862  56 PHOT  0.17 0.11 PHOT 0.62 0.04 0.64 0.04 4.97 0.23  303
 9636945 1.000 3501  53 PHOT  0.22 0.15 PHOT 0.46 0.04 0.48 0.04 5.93 0.27  272
 9637036 1.000 3448  58 PHOT -0.27 0.10 PHOT 0.34 0.03 0.34 0.04 6.78 0.27   78
 9639249 1.000 3772  27 PHOT -0.34 0.17 PHOT 0.46 0.04 0.48 0.05 5.91 0.28  344
 9640017 1.000 3532  52 PHOT -0.53 0.15 PHOT 0.33 0.04 0.33 0.04 6.88 0.32  223
 9640417 1.000 3143  36 PHOT -0.16 0.13 PHOT 0.21 0.02 0.20 0.02 8.04 0.27   82
 9640579 1.000 3778  57 PHOT -0.33 0.11 PHOT 0.46 0.04 0.48 0.04 5.88 0.25  170
 9642328 1.000 3742  55 PHOT -0.34 0.16 PHOT 0.45 0.05 0.47 0.05 5.97 0.32  285
 9642890 1.000 3249  51 PHOT -0.43 0.07 PHOT 0.22 0.03 0.22 0.03 7.88 0.31   62
 9643210 1.000 3354  57 PHOT -0.31 0.11 PHOT 0.29 0.03 0.29 0.04 7.22 0.30   91
 9643776 1.000 3858  57 PHOT  0.21 0.16 PHOT 0.63 0.05 0.65 0.05 4.92 0.27  469
 9644681 1.000 3532  58 PHOT  0.05 0.12 PHOT 0.44 0.04 0.46 0.04 6.03 0.26  184
 9644914 1.000 3496  59 PHOT -0.07 0.12 PHOT 0.40 0.04 0.41 0.04 6.33 0.27  155
 9645092 1.000 3267  55 PHOT -0.42 0.11 PHOT 0.23 0.03 0.23 0.03 7.77 0.34   86
 9650048 0.802 3428  55 PHOT -0.04 0.09 PHOT 0.37 0.03 0.38 0.04 6.56 0.24   65
 9652284 1.000 3791  51 PHOT -0.01 0.10 PHOT 0.55 0.04 0.57 0.04 5.36 0.21  194
 9652985 1.000 3085 288 PHOT  0.30 0.14 PHOT 0.23 0.15 0.22 0.16 7.82 1.71   85
 9653430 1.000 3546  59 PHOT  0.14 0.10 PHOT 0.46 0.04 0.49 0.04 5.86 0.24  137
 9653548 1.000 3350 258 PHOT -0.29 0.18 PHOT 0.29 0.13 0.29 0.15 7.21 1.19  169
 9653569 1.000 3936 202 PHOT  0.12 0.22 PHOT 0.62 0.12 0.64 0.11 4.95 0.66  787
 9653688 1.000 3871 206 PHOT -0.04 0.16 PHOT 0.57 0.11 0.59 0.11 5.26 0.63  363
 9654304 1.000 3275 266 PHOT -0.19 0.20 PHOT 0.26 0.13 0.26 0.15 7.42 1.31  173
 9654319 1.000 3600 264 PHOT  0.41 0.20 PHOT 0.55 0.15 0.58 0.15 5.33 0.85  722
 9654338 1.000 3740 218 PHOT -0.27 0.29 PHOT 0.47 0.13 0.49 0.14 5.86 0.83  607
 9654450 1.000 3409  58 PHOT -0.13 0.12 PHOT 0.34 0.03 0.35 0.04 6.75 0.28  114
 9654563 1.000 3657 238 PHOT  0.02 0.21 PHOT 0.50 0.13 0.52 0.14 5.65 0.83  403
 9654638 1.000 3822 224 PHOT  0.25 0.19 PHOT 0.63 0.13 0.65 0.12 4.93 0.69  702
 9654642 1.000 3152 285 PHOT  0.04 0.16 PHOT 0.23 0.15 0.23 0.16 7.75 1.66  104
 9654678 1.000 3849 192 PHOT -0.39 0.27 PHOT 0.47 0.12 0.49 0.13 5.85 0.76  559
 9654803 1.000 3341 316 PHOT -0.25 0.31 PHOT 0.29 0.16 0.29 0.18 7.21 1.48  431
 9654815 1.000 3844 245 PHOT  0.29 0.21 PHOT 0.64 0.14 0.66 0.13 4.84 0.75 1065
 9654836 1.000 3913 292 PHOT  0.30 0.10 PHOT 0.66 0.16 0.68 0.14 4.72 0.81 1541
 9654871 1.000 3924 186 PHOT -0.00 0.25 PHOT 0.59 0.11 0.61 0.11 5.14 0.63  946
 9654893 1.000 3907 217 PHOT -0.13 0.32 PHOT 0.55 0.14 0.57 0.14 5.35 0.79 1010
 9654943 1.000 3605 235 PHOT -0.47 0.19 PHOT 0.37 0.12 0.38 0.14 6.55 0.93  414
 9655061 1.000 3888 211 PHOT  0.12 0.23 PHOT 0.61 0.13 0.63 0.12 5.00 0.69  709
 9655116 1.000 3864 222 PHOT  0.02 0.28 PHOT 0.58 0.14 0.60 0.13 5.18 0.78  770
 9655319 1.000 3821 233 PHOT  0.19 0.24 PHOT 0.61 0.14 0.63 0.13 5.01 0.75  940
 9655322 1.000 3872 263 PHOT  0.24 0.18 PHOT 0.64 0.15 0.66 0.13 4.86 0.78 1047
 9655330 1.000 3889 243 PHOT  0.24 0.20 PHOT 0.64 0.14 0.66 0.12 4.83 0.73 1182
 9655495 1.000 3843  59 PHOT  0.14 0.16 PHOT 0.60 0.05 0.63 0.05 5.04 0.29  529
 9655498 1.000 3923 242 PHOT  0.25 0.16 PHOT 0.65 0.14 0.67 0.12 4.78 0.71 1129
 9655532 1.000 3188 302 PHOT -0.00 0.28 PHOT 0.24 0.15 0.24 0.16 7.62 1.59  242
 9655547 1.000 3896 214 PHOT  0.13 0.24 PHOT 0.62 0.13 0.64 0.12 4.98 0.70  834
 9655551 1.000 3176 314 PHOT  0.24 0.29 PHOT 0.27 0.17 0.26 0.19 7.41 1.64  289
 9655654 1.000 3634 257 PHOT -0.43 0.28 PHOT 0.39 0.14 0.40 0.16 6.39 1.03  633
 9655667 1.000 3175 302 PHOT -0.04 0.29 PHOT 0.23 0.15 0.23 0.16 7.73 1.65  246
 9655679 1.000 3509 295 PHOT  0.43 0.19 PHOT 0.50 0.16 0.52 0.17 5.65 0.99  805
 9655755 1.000 3834 243 PHOT -0.18 0.34 PHOT 0.52 0.15 0.54 0.15 5.54 0.89  868
 9655846 1.000 3716 217 PHOT -0.48 0.20 PHOT 0.41 0.12 0.42 0.13 6.26 0.83  384
 9655892 1.000 3941 240 PHOT  0.22 0.19 PHOT 0.65 0.14 0.67 0.12 4.79 0.72 1233
 9655902 1.000 3738 243 PHOT  0.12 0.29 PHOT 0.56 0.15 0.58 0.14 5.30 0.84  852
 9655925 1.000 4001 206 PHOT  0.08 0.21 PHOT 0.62 0.12 0.64 0.11 4.95 0.66 1071
 9655977 1.000 3953 218 PHOT  0.01 0.27 PHOT 0.59 0.14 0.62 0.13 5.09 0.75 1130
 9656131 1.000 3958 213 PHOT  0.17 0.19 PHOT 0.64 0.12 0.66 0.11 4.86 0.66 1050
 9656142 1.000 3546 267 PHOT -0.25 0.32 PHOT 0.39 0.15 0.40 0.16 6.40 1.07  544
 9656461 1.000 3839 201 PHOT -0.29 0.22 PHOT 0.49 0.12 0.51 0.12 5.70 0.72  428
 9656494 1.000 3949 222 PHOT  0.04 0.23 PHOT 0.60 0.13 0.62 0.12 5.05 0.73 1135
 9656551 1.000 3735  50 PHOT -0.28 0.25 PHOT 0.46 0.06 0.48 0.07 5.90 0.42  491
 9656558 1.000 3932 195 PHOT -0.14 0.28 PHOT 0.55 0.12 0.58 0.12 5.33 0.71  716
 9656561 1.000 3908 187 PHOT -0.15 0.24 PHOT 0.54 0.11 0.57 0.11 5.38 0.66  594
 9656851 1.000 4027 194 PHOT  0.25 0.25 PHOT 0.67 0.12 0.68 0.11 4.70 0.64 1159
 9656856 1.000 3912 201 PHOT  0.06 0.19 PHOT 0.60 0.12 0.62 0.11 5.06 0.65  528
 9656896 1.000 3914 196 PHOT -0.02 0.23 PHOT 0.58 0.11 0.60 0.11 5.17 0.64  681
 9657062 1.000 3626 236 PHOT -0.13 0.22 PHOT 0.45 0.13 0.47 0.14 5.97 0.83  370
 9657102 1.000 3778  59 PHOT -0.06 0.17 PHOT 0.53 0.05 0.55 0.05 5.46 0.31  387
 9657144 1.000 3467 253 PHOT -0.17 0.21 PHOT 0.36 0.13 0.37 0.15 6.58 1.00  276
 9659036 1.000 3849  48 PHOT -0.07 0.12 PHOT 0.55 0.04 0.58 0.04 5.34 0.22  242
 9659187 1.000 3781  57 PHOT -0.35 0.15 PHOT 0.46 0.05 0.48 0.05 5.91 0.30  262
 9663013 1.000 3735  47 PHOT -0.26 0.12 PHOT 0.46 0.04 0.49 0.04 5.86 0.23  185
 9691776 1.000 3638  58 PHOT -0.27 0.11 PHOT 0.43 0.04 0.44 0.04 6.13 0.26  139
 9691927 1.000 3824  58 PHOT  0.00 0.17 PHOT 0.56 0.05 0.59 0.05 5.28 0.31  419
 9691974 1.000 3493  53 PHOT -0.41 0.09 PHOT 0.33 0.03 0.34 0.04 6.82 0.26   75
 9692206 1.000 3723  57 PHOT -0.18 0.11 PHOT 0.48 0.04 0.50 0.04 5.76 0.24  155
 9693360 1.000 3591  60 PHOT -0.36 0.16 PHOT 0.38 0.05 0.40 0.05 6.41 0.33  223
 9693387 1.000 3733  49 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.04 5.93 0.26  215
 9693806 0.989 3735  57 PHOT -0.37 0.09 PHOT 0.44 0.04 0.46 0.04 6.04 0.23   65
 9693938 1.000 3170 286 PHOT  0.32 0.14 PHOT 0.27 0.15 0.27 0.17 7.36 1.45   99
 9696483 1.000 3623  56 PHOT -0.37 0.16 PHOT 0.40 0.04 0.41 0.05 6.33 0.32  283
 9696911 1.000 3715  60 PHOT  0.18 0.16 PHOT 0.56 0.05 0.59 0.05 5.28 0.28  406
 9697054 1.000 3460  61 PHOT  0.06 0.14 PHOT 0.40 0.04 0.42 0.05 6.30 0.29  195
 9697184 1.000 3777  58 PHOT  0.11 0.13 PHOT 0.57 0.04 0.60 0.04 5.22 0.25  304
 9697612 1.000 3473  62 PHOT -0.27 0.17 PHOT 0.35 0.04 0.36 0.05 6.68 0.35  221
 9697725 1.000 3822  56 PHOT  0.31 0.10 PHOT 0.64 0.04 0.66 0.04 4.84 0.21  352
 9699942 1.000 3708  60 PHOT -0.16 0.17 PHOT 0.48 0.05 0.50 0.05 5.78 0.31  302
 9700508 1.000 3597  59 PHOT -0.02 0.14 PHOT 0.46 0.04 0.48 0.04 5.90 0.27  229
 9700650 0.963 3682  58 PHOT -0.29 0.09 PHOT 0.44 0.04 0.46 0.04 6.04 0.24   86
 9701755 1.000 3462 183 PHOT  0.71 0.26 PHOT 0.52 0.11 0.54 0.11 5.53 0.65  338
 9702112 1.000 3749  53 PHOT  0.03 0.13 PHOT 0.54 0.04 0.57 0.04 5.40 0.25  274
 9702550 1.000 3849   9 PHOT -0.04 0.14 PHOT 0.56 0.04 0.58 0.04 5.29 0.22  334
 9703085 1.000 3111 291 PHOT  0.29 0.20 PHOT 0.24 0.16 0.23 0.16 7.70 1.66  145
 9703781 1.000 3834  54 PHOT  0.02 0.19 PHOT 0.57 0.06 0.59 0.06 5.24 0.33  490
 9704431 1.000 3401  54 PHOT -0.26 0.12 PHOT 0.31 0.03 0.32 0.04 6.96 0.28  109
 9705079 1.000 3309  52 PHOT -0.52 0.06 PHOT 0.23 0.03 0.23 0.03 7.73 0.29   60
 9705737 1.000 3557 220 PHOT -0.29 0.35 PHOT 0.38 0.13 0.40 0.15 6.41 0.96  656
 9706804 1.000 3770  56 PHOT -0.14 0.12 PHOT 0.51 0.04 0.53 0.04 5.60 0.25  217
 9710326 1.000 3792  60 SPEC -0.17 0.08 SPEC 0.51 0.04 0.53 0.04 5.60 0.22  199
 9710597 1.000 3793  60 PHOT -0.15 0.15 PHOT 0.51 0.05 0.54 0.05 5.56 0.29  311
 9710717 1.000 3425  63 PHOT -0.21 0.17 PHOT 0.34 0.04 0.34 0.05 6.79 0.34  196
 9711202 1.000 3782  51 PHOT -0.22 0.10 PHOT 0.49 0.04 0.51 0.04 5.70 0.22  150
 9711491 1.000 3203 207 PHOT -0.28 0.16 PHOT 0.22 0.10 0.21 0.11 7.89 1.20   71
 9712457 1.000 3640  59 PHOT -0.16 0.13 PHOT 0.45 0.04 0.47 0.05 5.96 0.27  208
 9712781 1.000 3132 278 PHOT -0.25 0.13 PHOT 0.19 0.14 0.19 0.13 8.21 1.81   79
 9713071 1.000 3641  60 PHOT -0.01 0.13 PHOT 0.48 0.04 0.51 0.04 5.74 0.26  228
 9713191 1.000 3750  50 PHOT -0.07 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  241
 9713196 1.000 3519  25 PHOT  0.05 0.10 PHOT 0.43 0.02 0.45 0.03 6.08 0.16  182
 9713353 1.000 3781  58 PHOT -0.18 0.10 PHOT 0.50 0.04 0.52 0.04 5.64 0.24  140
 9714671 1.000 3828 207 PHOT -0.16 0.23 PHOT 0.52 0.12 0.55 0.12 5.51 0.71  510
 9715154 1.000 3788  58 PHOT -0.20 0.12 PHOT 0.50 0.04 0.52 0.04 5.65 0.25  195
 9715160 1.000 3772 228 PHOT -0.14 0.29 PHOT 0.51 0.13 0.53 0.14 5.60 0.82  721
 9715236 1.000 3476  57 PHOT -0.24 0.13 PHOT 0.36 0.04 0.37 0.04 6.63 0.28  152
 9715283 1.000 3344 284 PHOT  0.35 0.27 PHOT 0.38 0.16 0.39 0.17 6.46 1.15  533
 9715286 1.000 3379 313 PHOT  0.37 0.25 PHOT 0.40 0.17 0.42 0.19 6.27 1.21  603
 9715304 1.000 3678 244 PHOT -0.07 0.30 PHOT 0.49 0.14 0.51 0.15 5.73 0.87  657
 9715347 1.000 3822 199 PHOT -0.39 0.28 PHOT 0.46 0.12 0.48 0.13 5.89 0.79  567
 9715357 1.000 3769 215 PHOT -0.27 0.23 PHOT 0.47 0.12 0.50 0.13 5.81 0.77  432
 9715398 1.000 3722 237 PHOT  0.26 0.26 PHOT 0.58 0.14 0.61 0.13 5.15 0.78  681
 9715460 1.000 3105 286 PHOT -0.07 0.14 PHOT 0.20 0.14 0.20 0.14 8.12 1.79   77
 9715484 1.000 3856 280 PHOT  0.23 0.24 PHOT 0.63 0.16 0.65 0.15 4.89 0.86 1282
 9715599 1.000 3635 258 PHOT -0.45 0.12 PHOT 0.38 0.13 0.40 0.15 6.43 0.96  663
 9715686 1.000 3764  56 PHOT -0.24 0.11 PHOT 0.48 0.04 0.50 0.04 5.77 0.25  182
 9715691 1.000 3910 238 PHOT  0.37 0.16 PHOT 0.68 0.13 0.70 0.11 4.63 0.68 1191
 9715747 1.000 3482 298 PHOT -0.35 0.05 PHOT 0.34 0.15 0.35 0.17 6.77 1.19  481
 9715800 1.000 3494 262 PHOT -0.34 0.27 PHOT 0.35 0.14 0.35 0.16 6.71 1.10  422
 9715858 1.000 3534 273 PHOT -0.32 0.26 PHOT 0.37 0.14 0.38 0.16 6.54 1.09  492
 9715860 1.000 3966 244 PHOT  0.32 0.21 PHOT 0.68 0.14 0.70 0.12 4.63 0.72 1180
 9715895 1.000 3857 241 PHOT  0.20 0.25 PHOT 0.62 0.14 0.65 0.13 4.93 0.77  996
 9715896 1.000 3396 259 PHOT -0.31 0.35 PHOT 0.31 0.14 0.31 0.16 7.05 1.21  512
 9715931 1.000 3958  49 PHOT  0.31 0.18 PHOT 0.68 0.06 0.69 0.05 4.65 0.28  781
 9715937 1.000 4020 265 PHOT  0.08 0.21 PHOT 0.62 0.15 0.64 0.14 4.95 0.81 1738
 9715957 1.000 3211 256 PHOT -0.15 0.41 PHOT 0.24 0.14 0.23 0.14 7.68 1.44  281
 9715985 1.000 3162 297 PHOT -0.16 0.21 PHOT 0.22 0.15 0.21 0.15 7.94 1.75  200
 9716071 1.000 3728 257 PHOT -0.02 0.33 PHOT 0.52 0.15 0.54 0.15 5.53 0.90  804
 9716117 1.000 3448 260 PHOT -0.11 0.24 PHOT 0.36 0.14 0.37 0.15 6.57 1.03  333
 9716126 1.000 4082 247 PHOT  0.24 0.32 PHOT 0.66 0.16 0.68 0.14 4.72 0.81 1676
 9716208 1.000 3476 329 PHOT  0.06 0.36 PHOT 0.41 0.19 0.43 0.21 6.24 1.31  787
 9716218 1.000 3733  59 PHOT -0.36 0.20 PHOT 0.44 0.06 0.46 0.06 6.02 0.38  367
 9716313 1.000 3487 266 PHOT -0.09 0.30 PHOT 0.39 0.14 0.40 0.16 6.39 1.04  483
 9716339 1.000 3993 207 PHOT  0.14 0.15 PHOT 0.63 0.12 0.65 0.11 4.88 0.63 1100
 9716402 1.000 3526 302 PHOT  0.32 0.29 PHOT 0.49 0.17 0.51 0.18 5.71 1.06  981
 9716491 1.000 3825 218 PHOT -0.29 0.30 PHOT 0.49 0.13 0.51 0.14 5.73 0.83  664
 9716510 1.000 3884 123 PHOT  0.36 0.30 PHOT 0.67 0.10 0.69 0.09 4.67 0.52 1371
 9716518 1.000 3770 173 PHOT -0.45 0.09 PHOT 0.43 0.09 0.45 0.10 6.09 0.60  597
 9716546 1.000 3492 298 PHOT  0.21 0.32 PHOT 0.45 0.17 0.47 0.18 5.98 1.12  710
 9716659 1.000 3922 197 PHOT -0.09 0.20 PHOT 0.56 0.11 0.59 0.11 5.27 0.63  504
 9716671 1.000 3574 268 PHOT -0.22 0.32 PHOT 0.41 0.15 0.42 0.16 6.27 1.05  570
 9716700 1.000 3763 227 PHOT -0.17 0.25 PHOT 0.50 0.13 0.52 0.13 5.65 0.79  527
 9716727 1.000 3400 271 PHOT -0.36 0.24 PHOT 0.30 0.14 0.30 0.16 7.11 1.23  382
 9716733 1.000 3823 200 PHOT -0.46 0.18 PHOT 0.44 0.11 0.46 0.12 6.01 0.73  483
 9716896 1.000 3587 258 PHOT -0.10 0.31 PHOT 0.44 0.14 0.46 0.16 6.05 0.96  560
 9716986 1.000 4138 251 PHOT  0.19 0.36 PHOT 0.64 0.16 0.66 0.15 4.82 0.87 1419
 9717080 1.000 3754 257 PHOT  0.25 0.25 PHOT 0.60 0.15 0.62 0.14 5.08 0.82 1003
 9717123 1.000 3247 273 PHOT -0.19 0.24 PHOT 0.25 0.14 0.25 0.15 7.55 1.41  198
 9717150 1.000 4409 195 PHOT  0.42 0.30 PHOT 0.55 0.12 0.58 0.12 5.32 0.70  766
 9717292 1.000 3771 220 PHOT -0.27 0.31 PHOT 0.48 0.13 0.50 0.14 5.79 0.84  709
 9717341 1.000 3374 265 PHOT -0.06 0.23 PHOT 0.33 0.14 0.34 0.15 6.80 1.10  274
 9717430 1.000 3726 221 PHOT -0.47 0.26 PHOT 0.41 0.13 0.43 0.14 6.22 0.88  582
 9717510 1.000 3759 247 PHOT  0.33 0.20 PHOT 0.62 0.14 0.64 0.13 4.96 0.75 1032
 9717521 1.000 3559 248 PHOT -0.43 0.20 PHOT 0.36 0.13 0.37 0.15 6.62 1.00  457
 9717587 1.000 3845 193 PHOT -0.25 0.28 PHOT 0.50 0.12 0.53 0.13 5.63 0.74  651
 9717732 1.000 3635 293 PHOT -0.09 0.36 PHOT 0.46 0.17 0.48 0.18 5.88 1.07  853
 9717733 1.000 3786 237 PHOT  0.06 0.28 PHOT 0.56 0.14 0.59 0.14 5.27 0.82  783
 9717737 1.000 3628 229 PHOT -0.38 0.28 PHOT 0.40 0.13 0.41 0.14 6.34 0.92  548
 9717743 1.000 4027 232 PHOT  0.16 0.09 PHOT 0.64 0.13 0.66 0.11 4.83 0.66 1373
 9717744 1.000 3749 208 PHOT -0.03 0.26 PHOT 0.53 0.12 0.55 0.12 5.48 0.72  611
 9717769 1.000 3648 266 PHOT  0.11 0.30 PHOT 0.51 0.16 0.54 0.16 5.56 0.95  771
 9717859 1.000 3710 226 PHOT -0.45 0.20 PHOT 0.41 0.12 0.43 0.14 6.22 0.85  688
 9717876 1.000 3973 199 PHOT  0.18 0.18 PHOT 0.64 0.12 0.66 0.10 4.83 0.61  833
 9717973 1.000 3931 202 PHOT -0.01 0.27 PHOT 0.59 0.12 0.61 0.12 5.14 0.69  840
 9718017 1.000 3571 233 PHOT -0.49 0.16 PHOT 0.35 0.12 0.36 0.14 6.68 0.94  378
 9718184 1.000 3902 189 PHOT -0.13 0.26 PHOT 0.55 0.12 0.57 0.12 5.36 0.68  689
 9718972 1.000 3781  58 PHOT -0.09 0.12 PHOT 0.52 0.04 0.55 0.04 5.50 0.25  227
 9719712 1.000 3202 281 PHOT  0.24 0.17 PHOT 0.28 0.15 0.28 0.17 7.28 1.40  144
 9726785 1.000 3749  59 PHOT -0.17 0.11 PHOT 0.49 0.04 0.51 0.04 5.70 0.24  156
 9730609 1.000 3848  57 PHOT  0.18 0.11 PHOT 0.61 0.04 0.64 0.04 4.98 0.23  321
 9752284 1.000 3850  56 PHOT  0.06 0.16 PHOT 0.58 0.05 0.61 0.05 5.15 0.29  426
 9752846 1.000 3496  56 PHOT -0.35 0.16 PHOT 0.34 0.04 0.35 0.05 6.72 0.32  184
 9753017 1.000 3388  53 PHOT -0.34 0.09 PHOT 0.30 0.03 0.30 0.03 7.13 0.27   60
 9753740 1.000 3764  55 PHOT -0.28 0.10 PHOT 0.47 0.04 0.49 0.04 5.82 0.23  115
 9754582 1.000 3330  57 PHOT -0.34 0.14 PHOT 0.27 0.04 0.27 0.04 7.37 0.34  136
 9758042 1.000 3706  40 PHOT -0.47 0.07 PHOT 0.40 0.03 0.42 0.03 6.28 0.18  116
 9758864 1.000 3456  53 PHOT -0.52 0.09 PHOT 0.30 0.03 0.30 0.03 7.14 0.27  123
 9760292 1.000 3707  60 PHOT -0.11 0.12 PHOT 0.49 0.04 0.51 0.04 5.71 0.26  195
 9760670 1.000 3672  45 PHOT -0.48 0.15 PHOT 0.39 0.04 0.40 0.04 6.37 0.29  342
 9761113 1.000 3417  59 PHOT -0.13 0.10 PHOT 0.34 0.03 0.35 0.04 6.72 0.26   71
 9761347 1.000 3540  61 PHOT  0.31 0.14 PHOT 0.50 0.04 0.52 0.04 5.67 0.26  297
 9763697 1.000 3218  57 PHOT -0.16 0.14 PHOT 0.24 0.03 0.24 0.03 7.67 0.35  102
 9763771 1.000 3768  62 PHOT -0.30 0.20 PHOT 0.47 0.06 0.49 0.06 5.85 0.38  381
 9763786 1.000 3479  60 PHOT -0.11 0.13 PHOT 0.38 0.04 0.39 0.04 6.45 0.28  161
 9764341 1.000 3797  52 PHOT -0.16 0.14 PHOT 0.51 0.04 0.53 0.05 5.58 0.27  281
 9765377 1.000 3078 288 PHOT  0.14 0.20 PHOT 0.21 0.15 0.20 0.15 8.02 1.86  125
 9765670 1.000 2964 256 PHOT  0.16 0.18 PHOT 0.17 0.14 0.17 0.10 8.57 2.13  107
 9767459 1.000 3624  56 PHOT -0.34 0.19 PHOT 0.40 0.05 0.42 0.06 6.29 0.36  293
 9771663 1.000 3803  57 PHOT  0.03 0.13 PHOT 0.56 0.04 0.59 0.04 5.28 0.26  304
 9772531 1.000 3752  55 PHOT -0.28 0.14 PHOT 0.47 0.04 0.49 0.05 5.85 0.28  240
 9772829 0.999 3309  56 PHOT -0.43 0.10 PHOT 0.25 0.03 0.24 0.03 7.60 0.32   76
 9775253 1.000 3780 220 PHOT  0.00 0.17 PHOT 0.55 0.12 0.57 0.12 5.36 0.72  360
 9775267 1.000 3662  56 PHOT -0.19 0.18 PHOT 0.45 0.05 0.47 0.05 5.94 0.32  315
 9775311 1.000 3658 358 PHOT -0.05 0.22 PHOT 0.48 0.18 0.50 0.19 5.76 1.16  409
 9775486 1.000 3839   7 PHOT  0.14 0.16 PHOT 0.60 0.04 0.62 0.04 5.06 0.23  480
 9775629 1.000 3940 188 PHOT  0.08 0.21 PHOT 0.61 0.11 0.63 0.11 5.00 0.62  820
 9775634 1.000 3481 252 PHOT -0.36 0.24 PHOT 0.34 0.13 0.34 0.15 6.79 1.07  339
 9775684 1.000 3629 242 PHOT  0.02 0.22 PHOT 0.48 0.14 0.51 0.14 5.74 0.86  434
 9775780 1.000 3930 219 PHOT  0.11 0.25 PHOT 0.62 0.13 0.64 0.12 4.97 0.72  919
 9775823 1.000 3481 262 PHOT -0.38 0.22 PHOT 0.33 0.14 0.34 0.15 6.82 1.11  352
 9775878 1.000 3588 271 PHOT  0.22 0.28 PHOT 0.51 0.16 0.53 0.16 5.61 0.95  696
 9775964 1.000 3915 216 PHOT  0.05 0.26 PHOT 0.60 0.13 0.62 0.13 5.07 0.74  894
 9776037 1.000 3110 287 PHOT -0.05 0.19 PHOT 0.20 0.14 0.20 0.14 8.07 1.77  118
 9776075 1.000 3995 240 PHOT  0.12 0.16 PHOT 0.63 0.13 0.65 0.12 4.90 0.72 1261
 9776123 1.000 3625 270 PHOT -0.37 0.26 PHOT 0.40 0.14 0.41 0.16 6.32 1.04  704
 9776154 1.000 3928 209 PHOT -0.04 0.21 PHOT 0.58 0.12 0.60 0.11 5.20 0.66  532
 9776188 1.000 3408 253 PHOT -0.48 0.13 PHOT 0.28 0.13 0.28 0.14 7.25 1.17  248
 9776222 1.000 3419 259 PHOT -0.33 0.23 PHOT 0.31 0.13 0.32 0.15 6.99 1.14  287
 9776230 1.000 3588 240 PHOT -0.27 0.22 PHOT 0.40 0.13 0.42 0.14 6.28 0.90  345
 9776339 1.000 4036 227 PHOT  0.13 0.24 PHOT 0.64 0.14 0.66 0.12 4.87 0.73 1356
 9776352 1.000 3874 211 PHOT -0.32 0.33 PHOT 0.49 0.14 0.51 0.14 5.70 0.84 1010
 9776356 1.000 3849 224 PHOT -0.08 0.29 PHOT 0.55 0.13 0.57 0.13 5.36 0.78  760
 9776446 1.000 3827 207 PHOT -0.24 0.20 PHOT 0.50 0.11 0.52 0.12 5.64 0.70  376
 9776452 1.000 3927 249 PHOT -0.17 0.35 PHOT 0.54 0.16 0.57 0.16 5.39 0.91 1206
 9776485 1.000 3312 287 PHOT  0.44 0.21 PHOT 0.37 0.16 0.38 0.17 6.52 1.17  386
 9776498 1.000 3395 259 PHOT -0.22 0.20 PHOT 0.32 0.13 0.32 0.15 6.93 1.11  213
 9776540 1.000 3883 227 PHOT -0.05 0.31 PHOT 0.57 0.14 0.59 0.14 5.25 0.79  879
 9776571 1.000 3565 250 PHOT -0.09 0.26 PHOT 0.43 0.13 0.45 0.15 6.11 0.92  443
 9776682 1.000 3637 242 PHOT -0.29 0.27 PHOT 0.42 0.13 0.44 0.15 6.17 0.93  470
 9776848 1.000 3221 276 PHOT  0.18 0.20 PHOT 0.28 0.15 0.28 0.17 7.25 1.37  179
 9776935 1.000 3638  59 PHOT -0.07 0.12 PHOT 0.47 0.04 0.49 0.04 5.84 0.25  184
 9777117 1.000 3765 208 PHOT -0.47 0.21 PHOT 0.42 0.12 0.44 0.13 6.13 0.79  433
 9777167 1.000 3629 249 PHOT -0.02 0.30 PHOT 0.48 0.14 0.50 0.15 5.79 0.89  698
 9777207 1.000 3841 188 PHOT -0.39 0.26 PHOT 0.46 0.12 0.49 0.12 5.87 0.74  560
 9777266 1.000 3295 263 PHOT -0.11 0.14 PHOT 0.28 0.13 0.28 0.15 7.23 1.21  117
 9777360 1.000 3925  57 PHOT  0.45 0.18 PHOT 0.71 0.06 0.72 0.05 4.50 0.28  856
 9777379 1.000 3186 272 PHOT -0.05 0.20 PHOT 0.24 0.14 0.23 0.14 7.68 1.46  148
 9777384 1.000 3718 200 PHOT -0.47 0.28 PHOT 0.41 0.12 0.42 0.13 6.25 0.84  540
 9777419 1.000 3799 261 PHOT -0.27 0.37 PHOT 0.48 0.16 0.51 0.17 5.74 1.00 1349
 9777453 1.000 3698 219 PHOT -0.52 0.29 PHOT 0.39 0.13 0.41 0.14 6.37 0.92  576
 9777504 1.000 3834 197 PHOT -0.28 0.25 PHOT 0.49 0.12 0.51 0.12 5.69 0.72  525
 9777629 1.000 3705 202 PHOT -0.41 0.27 PHOT 0.42 0.12 0.44 0.13 6.17 0.81  522
 9777632 1.000 3499 335 PHOT  0.37 0.14 PHOT 0.48 0.18 0.50 0.19 5.76 1.13  858
 9777711 1.000 3806 211 PHOT -0.22 0.29 PHOT 0.50 0.13 0.52 0.13 5.65 0.79  625
 9777713 1.000 3610 219 PHOT -0.53 0.07 PHOT 0.36 0.11 0.37 0.12 6.63 0.85  576
 9777740 1.000 3843 217 PHOT -0.33 0.32 PHOT 0.48 0.13 0.50 0.14 5.76 0.85  799
 9777831 1.000 3900 181 PHOT -0.03 0.24 PHOT 0.58 0.11 0.60 0.11 5.20 0.63  830
 9777943 1.000 3444 322 PHOT -0.06 0.34 PHOT 0.37 0.17 0.38 0.19 6.52 1.28  829
 9777975 1.000 3636 221 PHOT -0.23 0.20 PHOT 0.43 0.12 0.45 0.13 6.07 0.80  321
 9777990 1.000 3679 210 PHOT -0.28 0.26 PHOT 0.44 0.12 0.46 0.13 6.03 0.80  446
 9778001 1.000 4011  76 PHOT  0.31 0.07 PHOT 0.68 0.05 0.70 0.04 4.63 0.23 1031
 9778278 1.000 3912 212 PHOT  0.09 0.24 PHOT 0.61 0.13 0.63 0.12 5.02 0.71  769
 9778436 1.000 3771 214 PHOT -0.43 0.23 PHOT 0.44 0.12 0.46 0.13 6.06 0.81  491
 9778515 1.000 3761  65 PHOT  0.07 0.20 PHOT 0.56 0.06 0.58 0.06 5.32 0.34  505
 9778562 1.000 3427 258 PHOT -0.26 0.22 PHOT 0.33 0.13 0.33 0.15 6.86 1.09  248
 9784820 1.000 3492 180 PHOT  0.20 0.26 PHOT 0.44 0.11 0.46 0.12 6.00 0.71  226
 9785648 1.000 3522  52 PHOT -0.09 0.10 PHOT 0.41 0.03 0.42 0.04 6.26 0.23  124
 9786877 1.000 3679  60 PHOT -0.07 0.11 PHOT 0.49 0.04 0.51 0.04 5.72 0.25  175
 9787239 1.000 3801  60 SPEC -0.02 0.06 SPEC 0.55 0.03 0.57 0.03 5.36 0.19  302
 9788210 1.000 3833 199 PHOT -0.40 0.10 PHOT 0.46 0.10 0.48 0.11 5.89 0.66  107
 9788227 1.000 3632  55 PHOT -0.35 0.10 PHOT 0.40 0.03 0.42 0.04 6.27 0.25  103
 9788905 1.000 3143 268 PHOT -0.38 0.22 PHOT 0.19 0.13 0.18 0.12 8.33 1.87  108
 9790889 1.000 3835  58 PHOT  0.27 0.09 PHOT 0.63 0.04 0.66 0.04 4.88 0.21  277
 9791400 1.000 3435  55 PHOT -0.42 0.10 PHOT 0.30 0.03 0.31 0.04 7.05 0.28   92
 9812544 1.000 3017 274 PHOT  0.19 0.18 PHOT 0.19 0.15 0.18 0.13 8.28 1.98   97
 9812929 1.000 3569 168 PHOT  0.05 0.22 PHOT 0.46 0.10 0.48 0.11 5.90 0.65  189
 9818003 0.997 3805  58 PHOT -0.04 0.11 PHOT 0.54 0.04 0.57 0.04 5.38 0.23  184
 9818472 1.000 3646  59 PHOT  0.00 0.12 PHOT 0.49 0.04 0.51 0.04 5.71 0.26  201
 9821701 1.000 3732  50 PHOT -0.23 0.16 PHOT 0.47 0.05 0.49 0.05 5.82 0.29  287
 9821996 0.998 3376  60 PHOT -0.19 0.14 PHOT 0.31 0.04 0.32 0.04 6.98 0.31  139
 9823519 1.000 3763  61 PHOT -0.12 0.16 PHOT 0.51 0.05 0.53 0.05 5.59 0.31  321
 9825237 1.000 3655  60 PHOT -0.09 0.13 PHOT 0.47 0.04 0.49 0.04 5.82 0.26  208
 9825426 1.000 3393  58 PHOT -0.04 0.10 PHOT 0.35 0.03 0.36 0.04 6.70 0.26   90
 9826375 1.000 3607  63 PHOT -0.42 0.20 PHOT 0.38 0.05 0.39 0.06 6.47 0.39  269
 9826728 1.000 3457  57 PHOT -0.27 0.10 PHOT 0.34 0.03 0.35 0.04 6.75 0.27   82
 9826844 1.000 3450  57 PHOT  0.15 0.11 PHOT 0.41 0.04 0.43 0.04 6.22 0.25  144
 9828292 1.000 3820  58 PHOT  0.19 0.11 PHOT 0.61 0.04 0.63 0.04 5.01 0.23  256
 9828403 1.000 3476  59 PHOT -0.47 0.14 PHOT 0.31 0.04 0.32 0.04 6.97 0.33  160
 9833329 1.000 3655  53 PHOT -0.46 0.09 PHOT 0.39 0.03 0.40 0.04 6.39 0.24   95
 9833366 1.000 3127 285 PHOT -0.19 0.15 PHOT 0.20 0.14 0.19 0.13 8.16 1.83  124
 9834249 1.000 3567  60 PHOT  0.27 0.17 PHOT 0.50 0.05 0.53 0.05 5.63 0.29  368
 9834382 1.000 3954  43 PHOT  0.37 0.11 PHOT 0.69 0.04 0.71 0.03 4.57 0.19  577
 9834661 1.000 3733  56 PHOT -0.21 0.09 PHOT 0.48 0.04 0.50 0.04 5.79 0.23   91
 9835359 1.000 3880 204 PHOT -0.16 0.24 PHOT 0.54 0.12 0.56 0.12 5.43 0.70  556
 9835777 1.000 3800 223 PHOT  0.03 0.25 PHOT 0.56 0.13 0.59 0.13 5.28 0.77  624
 9835829 1.000 3949 223 PHOT  0.36 0.14 PHOT 0.69 0.12 0.70 0.10 4.59 0.63 1041
 9835976 1.000 3408 258 PHOT -0.43 0.21 PHOT 0.29 0.13 0.29 0.15 7.18 1.19  337
 9836007 1.000 3951 208 PHOT  0.01 0.27 PHOT 0.59 0.13 0.62 0.13 5.09 0.73  855
 9836114 1.000 4052 171 PHOT  0.16 0.41 PHOT 0.64 0.14 0.66 0.13 4.83 0.76 1088
 9836255 1.000 3743 234 PHOT -0.18 0.31 PHOT 0.49 0.14 0.51 0.15 5.72 0.87  745
 9836259 1.000 3909 207 PHOT -0.20 0.32 PHOT 0.53 0.13 0.56 0.13 5.46 0.79 1000
 9836323 1.000 3773 231 PHOT  0.05 0.28 PHOT 0.55 0.14 0.58 0.14 5.32 0.81  757
 9836326 1.000 3525 292 PHOT  0.47 0.15 PHOT 0.52 0.16 0.54 0.16 5.53 0.95  902
 9836422 1.000 3923 181 PHOT -0.25 0.17 PHOT 0.52 0.10 0.54 0.10 5.52 0.60  361
 9836425 1.000 3260 279 PHOT  0.29 0.18 PHOT 0.32 0.15 0.32 0.17 6.94 1.26  187
 9836435 1.000 3425 281 PHOT -0.41 0.23 PHOT 0.30 0.14 0.30 0.16 7.08 1.26  516
 9836488 1.000 3551 270 PHOT  0.51 0.09 PHOT 0.54 0.14 0.57 0.14 5.39 0.84  694
 9836495 1.000 3799 227 PHOT  0.13 0.24 PHOT 0.59 0.13 0.61 0.13 5.14 0.75  728
 9836572 1.000 3617 214 PHOT -0.39 0.30 PHOT 0.39 0.12 0.40 0.14 6.37 0.90  477
 9836585 1.000 3636 236 PHOT -0.11 0.21 PHOT 0.46 0.13 0.48 0.13 5.90 0.82  346
 9836589 1.000 3843 187 PHOT -0.39 0.26 PHOT 0.47 0.11 0.49 0.12 5.85 0.73  555
 9836690 1.000 3983 194 PHOT  0.11 0.18 PHOT 0.62 0.11 0.65 0.10 4.93 0.61 1232
 9836691 1.000 3039 281 PHOT  0.15 0.16 PHOT 0.19 0.15 0.19 0.14 8.21 1.96   89
 9836727 1.000 3512 233 PHOT -0.49 0.17 PHOT 0.32 0.12 0.33 0.14 6.89 0.99  299
 9836791 1.000 3483 254 PHOT -0.34 0.24 PHOT 0.34 0.13 0.35 0.15 6.76 1.07  330
 9836828 1.000 3522 266 PHOT  0.43 0.22 PHOT 0.51 0.15 0.53 0.15 5.60 0.90  533
 9836833 1.000 3437 293 PHOT  0.36 0.23 PHOT 0.44 0.16 0.46 0.17 6.03 1.07  591
 9836887 1.000 4006 183 PHOT  0.02 0.27 PHOT 0.61 0.12 0.63 0.11 5.03 0.66 1161
 9836960 1.000 3140 299 PHOT  0.11 0.28 PHOT 0.23 0.16 0.23 0.17 7.74 1.75  230
 9837017 1.000 3760 245 PHOT  0.06 0.29 PHOT 0.55 0.15 0.58 0.15 5.33 0.86  800
 9837023 1.000 3513 257 PHOT  0.19 0.24 PHOT 0.46 0.14 0.48 0.16 5.92 0.94  421
 9837076 1.000 3553 236 PHOT -0.46 0.18 PHOT 0.35 0.12 0.36 0.14 6.69 0.96  379
 9837121 1.000 3888 247 PHOT  0.37 0.03 PHOT 0.68 0.13 0.69 0.11 4.65 0.67 1129
 9837182 1.000 4346 209 PHOT  0.02 0.43 PHOT 0.52 0.15 0.54 0.15 5.54 0.90  813
 9837255 1.000 3762  64 PHOT -0.22 0.23 PHOT 0.48 0.06 0.51 0.07 5.74 0.41  460
 9837261 1.000 3981 199 PHOT  0.22 0.13 PHOT 0.66 0.11 0.67 0.10 4.76 0.58  925
 9837268 1.000 3583 242 PHOT -0.05 0.21 PHOT 0.45 0.13 0.47 0.14 5.99 0.85  352
 9837302 1.000 3444 262 PHOT  0.15 0.24 PHOT 0.41 0.15 0.42 0.16 6.25 1.02  381
 9837324 1.000 3829 181 PHOT -0.44 0.23 PHOT 0.45 0.11 0.47 0.12 5.97 0.71  499
 9837325 1.000 3750 237 PHOT  0.08 0.27 PHOT 0.55 0.14 0.58 0.14 5.32 0.82  702
 9837365 1.000 3679 204 PHOT  0.10 0.27 PHOT 0.53 0.12 0.55 0.13 5.49 0.74  663
 9837376 1.000 3809 221 PHOT -0.16 0.27 PHOT 0.51 0.13 0.54 0.13 5.56 0.78  626
 9837378 1.000 3491 271 PHOT  0.43 0.18 PHOT 0.49 0.15 0.51 0.16 5.72 0.92  562
 9837426 1.000 3961 241 PHOT  0.36 0.25 PHOT 0.69 0.14 0.70 0.12 4.58 0.73 1357
 9837561 1.000 3864 228 PHOT  0.30 0.19 PHOT 0.65 0.13 0.67 0.11 4.79 0.68  797
 9837572 1.000 3742 230 PHOT  0.29 0.14 PHOT 0.60 0.13 0.62 0.12 5.05 0.69  350
 9837655 1.000 3824 218 PHOT -0.18 0.29 PHOT 0.51 0.13 0.54 0.13 5.56 0.79  724
 9837738 1.000 3807 228 PHOT  0.13 0.24 PHOT 0.59 0.14 0.61 0.13 5.13 0.75  681
 9837749 1.000 3774 216 PHOT -0.33 0.24 PHOT 0.46 0.12 0.48 0.13 5.88 0.79  445
 9837752 1.000 3745 264 PHOT -0.16 0.36 PHOT 0.49 0.16 0.52 0.16 5.69 0.98  843
 9838000 1.000 3394  57 PHOT -0.15 0.15 PHOT 0.33 0.04 0.34 0.04 6.84 0.30  163
 9838021 1.000 3369 260 PHOT -0.11 0.22 PHOT 0.32 0.13 0.33 0.15 6.90 1.11  232
 9838027 1.000 3875 216 PHOT -0.16 0.31 PHOT 0.53 0.14 0.56 0.14 5.44 0.80  796
 9838109 1.000 3513 266 PHOT -0.38 0.23 PHOT 0.35 0.14 0.35 0.16 6.71 1.10  485
 9838135 1.000 3652 249 PHOT  0.43 0.14 PHOT 0.59 0.14 0.61 0.13 5.13 0.76  656
 9838213 1.000 3829  53 PHOT  0.10 0.11 PHOT 0.59 0.04 0.61 0.04 5.12 0.22  228
 9838266 1.000 3894 209 PHOT -0.08 0.28 PHOT 0.56 0.13 0.58 0.13 5.30 0.73  799
 9838371 1.000 3174 279 PHOT -0.35 0.19 PHOT 0.20 0.14 0.19 0.13 8.13 1.78  194
 9838495 1.000 3562 246 PHOT -0.01 0.21 PHOT 0.44 0.13 0.46 0.14 6.00 0.85  346
 9838580 1.000 3807  61 PHOT  0.34 0.13 PHOT 0.64 0.05 0.66 0.04 4.84 0.24  500
 9845711 1.000 3218 278 PHOT  0.02 0.19 PHOT 0.26 0.15 0.26 0.16 7.44 1.46  151
 9848792 1.000 3536  58 PHOT -0.27 0.12 PHOT 0.38 0.04 0.39 0.04 6.46 0.27  136
 9848932 1.000 3492  55 PHOT -0.35 0.11 PHOT 0.34 0.03 0.35 0.04 6.73 0.27  106
 9850883 1.000 3189 283 PHOT -0.03 0.21 PHOT 0.24 0.14 0.24 0.15 7.65 1.50  157
 9851574 1.000 3381  52 PHOT -0.50 0.22 PHOT 0.27 0.04 0.27 0.05 7.39 0.42  135
 9872187 1.000 3641  58 PHOT -0.08 0.18 PHOT 0.47 0.05 0.49 0.05 5.85 0.32  337
 9872681 1.000 3084 293 PHOT  0.17 0.21 PHOT 0.21 0.16 0.21 0.16 7.96 1.85  132
 9873265 1.000 3640  59 PHOT -0.37 0.15 PHOT 0.40 0.04 0.42 0.05 6.28 0.31  215
 9873729 0.632 3801  58 PHOT  0.00 0.09 PHOT 0.55 0.04 0.58 0.04 5.32 0.23  106
 9875668 1.000 3664 324 PHOT -0.01 0.37 PHOT 0.49 0.18 0.52 0.19 5.68 1.12  745
 9879930 1.000 3498  59 PHOT -0.26 0.11 PHOT 0.36 0.04 0.37 0.04 6.58 0.27  106
 9880223 1.000 3052 177 PHOT  0.38 0.24 PHOT 0.22 0.10 0.21 0.10 7.91 1.11   75
 9880392 1.000 3621  57 PHOT -0.38 0.14 PHOT 0.39 0.04 0.41 0.05 6.35 0.30  199
 9880519 1.000 3214  58 PHOT -0.03 0.14 PHOT 0.25 0.03 0.25 0.04 7.53 0.33  106
 9883580 1.000 3076 285 PHOT -0.08 0.17 PHOT 0.19 0.14 0.18 0.13 8.29 1.93  115
 9884895 1.000 3657  62 PHOT  0.02 0.17 PHOT 0.50 0.05 0.52 0.05 5.66 0.31  326
 9885985 1.000 3714  49 PHOT -0.38 0.11 PHOT 0.43 0.03 0.45 0.04 6.10 0.24  152
 9887845 1.000 3115 285 PHOT  0.06 0.12 PHOT 0.22 0.15 0.21 0.15 7.92 1.76   58
 9892651 1.000 3709  60 PHOT -0.17 0.14 PHOT 0.48 0.04 0.50 0.05 5.79 0.28  240
 9892898 0.977 3182 272 PHOT -0.31 0.11 PHOT 0.21 0.14 0.20 0.13 8.04 1.65   67
 9895884 1.000 3952 196 PHOT  0.15 0.19 PHOT 0.63 0.12 0.65 0.11 4.88 0.62  806
 9895954 1.000 3865  61 PHOT  0.27 0.15 PHOT 0.64 0.05 0.66 0.05 4.83 0.27  629
 9896061 1.000 3488 225 PHOT -0.43 0.29 PHOT 0.33 0.12 0.33 0.14 6.88 1.02  285
 9896093 1.000 3693 231 PHOT  0.10 0.20 PHOT 0.53 0.13 0.56 0.13 5.45 0.77  434
 9896205 1.000 3778 214 PHOT -0.42 0.28 PHOT 0.44 0.13 0.46 0.14 6.02 0.85  669
 9896443 1.000 3840 184 PHOT -0.37 0.27 PHOT 0.47 0.11 0.49 0.12 5.84 0.73  556
 9896483 1.000 3716 243 PHOT -0.01 0.31 PHOT 0.52 0.14 0.54 0.15 5.54 0.85  802
 9896527 1.000 3968 252 PHOT  0.33 0.28 PHOT 0.68 0.15 0.70 0.13 4.62 0.78 1132
 9896528 1.000 3821 212 PHOT -0.36 0.24 PHOT 0.47 0.12 0.49 0.13 5.84 0.78  489
 9896585 1.000 3844 218 PHOT -0.24 0.30 PHOT 0.51 0.13 0.53 0.14 5.61 0.82  696
 9896736 1.000 3620 317 PHOT  0.36 0.22 PHOT 0.55 0.17 0.58 0.17 5.33 1.01  917
 9896830 1.000 3727 289 PHOT -0.05 0.37 PHOT 0.51 0.17 0.54 0.17 5.57 1.02 1171
 9896850 1.000 3480 250 PHOT -0.21 0.24 PHOT 0.36 0.13 0.37 0.15 6.57 1.00  328
 9896851 1.000 3231 289 PHOT -0.25 0.13 PHOT 0.24 0.14 0.23 0.15 7.72 1.55  293
 9896859 1.000 3632 257 PHOT -0.09 0.32 PHOT 0.46 0.15 0.48 0.16 5.89 0.94  654
 9896960 1.000 3660 245 PHOT -0.11 0.31 PHOT 0.47 0.14 0.49 0.15 5.84 0.90  683
 9896961 1.000 3791 194 PHOT -0.47 0.17 PHOT 0.43 0.10 0.45 0.11 6.09 0.71  592
 9897002 1.000 3782 244 PHOT -0.00 0.31 PHOT 0.55 0.14 0.57 0.14 5.37 0.83  782
 9897052 1.000 4552 332 PHOT  0.08 0.32 PHOT 0.33 0.18 0.34 0.21 6.83 1.48  555
 9897243 1.000 3807 237 PHOT  0.48 0.17 PHOT 0.68 0.13 0.69 0.11 4.66 0.68  812
 9897284 1.000 3572 276 PHOT  0.05 0.33 PHOT 0.46 0.16 0.48 0.17 5.89 1.04  805
 9897336 1.000 3267 285 PHOT -0.12 0.29 PHOT 0.27 0.15 0.27 0.16 7.37 1.40  282
 9897351 1.000 3675  66 PHOT -0.22 0.25 PHOT 0.45 0.07 0.47 0.07 5.95 0.43  490
 9897474 1.000 3864  61 PHOT -0.25 0.23 PHOT 0.51 0.07 0.53 0.07 5.60 0.41  728
 9897888 1.000 3882 209 PHOT -0.03 0.24 PHOT 0.57 0.12 0.59 0.12 5.23 0.69  674
 9897967 1.000 3159 280 PHOT  0.11 0.14 PHOT 0.24 0.15 0.24 0.16 7.64 1.57   88
 9898060 1.000 3949 194 PHOT  0.06 0.23 PHOT 0.61 0.12 0.63 0.11 5.02 0.66  872
 9898115 1.000 3338 277 PHOT  0.33 0.25 PHOT 0.37 0.15 0.38 0.17 6.51 1.14  397
 9898121 1.000 3821 206 PHOT -0.39 0.29 PHOT 0.46 0.13 0.48 0.14 5.89 0.82  837
 9898639 1.000 3665  60 PHOT  0.04 0.13 PHOT 0.50 0.04 0.53 0.05 5.61 0.27  242
 9899765 0.999 3581  59 PHOT -0.24 0.11 PHOT 0.40 0.04 0.42 0.04 6.27 0.26  130
 9899900 1.000 3602  59 PHOT -0.28 0.14 PHOT 0.41 0.04 0.42 0.05 6.26 0.29  186
 9903039 1.000 3525  57 PHOT  0.12 0.13 PHOT 0.45 0.04 0.47 0.04 5.97 0.26  195
 9903613 1.000 3797  58 PHOT -0.13 0.11 PHOT 0.52 0.04 0.54 0.04 5.53 0.24  177
 9903965 1.000 3600  58 PHOT  0.22 0.11 PHOT 0.51 0.04 0.54 0.04 5.58 0.23  185
 9907450 0.999 3489  56 PHOT -0.39 0.10 PHOT 0.33 0.03 0.34 0.04 6.80 0.27   94
 9912373 1.000 3273 278 PHOT  0.21 0.17 PHOT 0.32 0.15 0.32 0.17 6.96 1.26  171
 9913261 0.931 3999 166 PHOT  0.09 0.09 PHOT 0.62 0.09 0.64 0.08 4.94 0.49  109
 9932623 1.000 3179  55 PHOT  0.03 0.13 PHOT 0.24 0.03 0.24 0.03 7.63 0.34   93
 9933305 1.000 3815  56 PHOT  0.03 0.13 PHOT 0.57 0.04 0.59 0.04 5.26 0.26  310
 9933464 0.996 3408  58 PHOT -0.23 0.11 PHOT 0.32 0.03 0.33 0.04 6.89 0.28  105
 9934865 1.000 3690  59 PHOT -0.20 0.14 PHOT 0.46 0.04 0.48 0.05 5.88 0.28  222
 9935478 1.000 3380 181 PHOT  0.46 0.26 PHOT 0.42 0.10 0.44 0.12 6.17 0.72  182
 9935558 1.000 3530  55 PHOT -0.32 0.11 PHOT 0.37 0.03 0.38 0.04 6.55 0.26  120
 9935739 0.999 3458  59 PHOT -0.12 0.11 PHOT 0.37 0.04 0.38 0.04 6.55 0.27  119
 9940571 1.000 3593  45 PHOT -0.45 0.18 PHOT 0.37 0.04 0.38 0.05 6.55 0.33  259
 9941061 1.000 3530  56 PHOT -0.29 0.13 PHOT 0.37 0.04 0.38 0.04 6.52 0.28  160
 9941632 1.000 3795  50 PHOT -0.14 0.11 PHOT 0.52 0.04 0.54 0.04 5.54 0.23  196
 9941718 1.000 3515  53 PHOT -0.38 0.12 PHOT 0.35 0.03 0.36 0.04 6.69 0.27  131
 9942231 1.000 3270 172 PHOT  0.08 0.21 PHOT 0.30 0.10 0.30 0.11 7.12 0.85  138
 9942242 1.000 3462  58 PHOT -0.04 0.12 PHOT 0.38 0.04 0.40 0.04 6.42 0.27  150
 9942695 1.000 3623  57 PHOT -0.36 0.12 PHOT 0.40 0.04 0.41 0.04 6.31 0.28  158
 9943104 1.000 3484  55 PHOT -0.28 0.14 PHOT 0.35 0.04 0.36 0.04 6.67 0.29  167
 9943182 1.000 3729  27 PHOT -0.38 0.15 PHOT 0.43 0.04 0.45 0.04 6.07 0.27  276
 9943335 1.000 3141 290 PHOT  0.24 0.16 PHOT 0.25 0.15 0.24 0.17 7.59 1.60  118
 9944198 1.000 3884  65 PHOT  0.16 0.19 PHOT 0.62 0.06 0.64 0.06 4.95 0.32  584
 9944334 1.000 3063 287 PHOT  0.19 0.19 PHOT 0.21 0.15 0.20 0.15 8.05 1.87  114
 9944770 1.000 3757  59 PHOT -0.11 0.15 PHOT 0.51 0.05 0.53 0.05 5.58 0.28  284
 9945771 1.000 3700  43 PHOT -0.23 0.10 PHOT 0.46 0.03 0.48 0.03 5.90 0.20  141
 9946427 1.000 3783  55 PHOT -0.29 0.15 PHOT 0.47 0.05 0.50 0.05 5.81 0.29  271
 9946811 1.000 3800  60 PHOT  0.07 0.14 PHOT 0.57 0.05 0.59 0.05 5.23 0.27  317
 9947774 1.000 3102 289 PHOT  0.21 0.19 PHOT 0.23 0.15 0.22 0.16 7.83 1.73  128
 9947919 1.000 3065 289 PHOT  0.21 0.21 PHOT 0.21 0.15 0.20 0.15 8.02 1.87  130
 9953754 1.000 3354  55 PHOT -0.29 0.11 PHOT 0.29 0.03 0.29 0.04 7.20 0.29   86
 9955316 1.000 3775  59 PHOT -0.05 0.12 PHOT 0.53 0.04 0.55 0.04 5.46 0.25  226
 9956216 1.000 3964 207 PHOT  0.14 0.23 PHOT 0.63 0.13 0.65 0.11 4.88 0.67  874
 9957818 1.000 3332  57 PHOT -0.43 0.16 PHOT 0.26 0.04 0.25 0.04 7.49 0.37  154
 9963819 1.000 3507  57 PHOT -0.23 0.12 PHOT 0.37 0.04 0.38 0.04 6.51 0.28  149
 9964637 1.000 3839  50 PHOT  0.03 0.14 PHOT 0.57 0.04 0.60 0.04 5.21 0.25  345
 9971608 1.000 3691  58 PHOT -0.03 0.17 PHOT 0.50 0.05 0.53 0.05 5.62 0.30  334
 9991311 1.000 3250 285 PHOT  0.00 0.24 PHOT 0.28 0.15 0.28 0.17 7.31 1.45  227
 9991488 0.942 3470  58 PHOT -0.13 0.10 PHOT 0.37 0.03 0.38 0.04 6.51 0.25   68
 9991565 1.000 3829  57 PHOT -0.28 0.14 SPEC 0.49 0.05 0.51 0.05 5.70 0.28  171
 9992083 1.000 3674  47 PHOT  0.12 0.09 PHOT 0.53 0.03 0.55 0.03 5.47 0.19  137
 9992722 1.000 3715  51 PHOT -0.29 0.16 PHOT 0.45 0.05 0.47 0.05 5.95 0.30  275
 9992786 1.000 3317  48 PHOT -0.45 0.08 PHOT 0.25 0.03 0.24 0.03 7.59 0.28   70
 9994100 1.000 3780  51 PHOT -0.34 0.12 PHOT 0.46 0.04 0.48 0.04 5.89 0.25  195
 9995289 1.000 3707  56 PHOT -0.41 0.16 PHOT 0.42 0.05 0.44 0.05 6.16 0.32  261
 9996136 1.000 3555 173 PHOT -0.10 0.27 PHOT 0.42 0.10 0.44 0.11 6.15 0.70  260
10000509 0.931 3118 287 PHOT  0.18 0.11 PHOT 0.23 0.15 0.22 0.16 7.78 1.68   40
10000650 1.000 2925 150 PHOT  0.92 0.35 PHOT 0.21 0.08 0.20 0.08 8.01 1.00  152
10002088 1.000 3463  59 PHOT -0.26 0.15 PHOT 0.34 0.04 0.35 0.04 6.72 0.31  165
10004407 1.000 3390  58 PHOT -0.34 0.12 PHOT 0.30 0.03 0.30 0.04 7.11 0.30   97
10007989 1.000 3502 253 PHOT -0.06 0.21 PHOT 0.40 0.13 0.42 0.15 6.30 0.93  296
10017286 1.000 3311 265 PHOT -0.30 0.23 PHOT 0.27 0.13 0.26 0.15 7.40 1.31  210
10020291 1.000 3440  53 PHOT -0.21 0.10 PHOT 0.34 0.03 0.35 0.04 6.74 0.25   91
10024566 1.000 3511 241 PHOT -0.33 0.14 PHOT 0.35 0.12 0.36 0.14 6.64 0.95  152
10027247 1.000 3577  60 SPEC  0.16 0.08 SPEC 0.49 0.04 0.51 0.04 5.73 0.22  213
10055802 1.000 3611  62 PHOT  0.33 0.16 PHOT 0.54 0.05 0.57 0.05 5.40 0.27  403
10056245 0.992 3664  11 PHOT -0.47 0.10 PHOT 0.39 0.02 0.40 0.03 6.37 0.17  142
10057002 1.000 2879 193 PHOT  0.24 0.19 PHOT 0.15 0.10 0.16 0.06 8.81 1.84  101
10057350 1.000 3142 288 PHOT  0.17 0.11 PHOT 0.24 0.15 0.24 0.16 7.66 1.62   50
10057537 1.000 3531  58 PHOT  0.32 0.09 PHOT 0.49 0.04 0.51 0.04 5.70 0.22  162
10057888 1.000 3825  52 PHOT  0.10 0.14 PHOT 0.59 0.04 0.61 0.04 5.14 0.25  374
10062886 1.000 3610  61 PHOT  0.14 0.17 PHOT 0.50 0.05 0.52 0.05 5.64 0.30  338
10063107 1.000 3546  50 PHOT -0.12 0.15 PHOT 0.41 0.04 0.43 0.04 6.22 0.27  221
10063343 0.969 3753  29 PHOT -0.16 0.08 PHOT 0.50 0.02 0.52 0.03 5.67 0.15   76
10063466 1.000 3370  57 PHOT -0.39 0.11 PHOT 0.28 0.03 0.28 0.04 7.28 0.31   80
10065745 1.000 3480  58 PHOT -0.17 0.13 PHOT 0.37 0.04 0.38 0.04 6.52 0.28  148
10066588 1.000 3654  60 PHOT -0.18 0.15 PHOT 0.45 0.04 0.47 0.05 5.96 0.29  237
10067032 1.000 3063 286 PHOT  0.08 0.17 PHOT 0.20 0.15 0.19 0.14 8.16 1.96  100
10067340 1.000 3482  58 PHOT  0.02 0.10 PHOT 0.41 0.04 0.42 0.04 6.27 0.25   87
10068482 0.986 3656 312 PHOT -0.33 0.07 PHOT 0.42 0.15 0.44 0.17 6.17 1.07   0.
10069188 1.000 3882 293 PHOT  0.41 0.19 PHOT 0.69 0.16 0.70 0.14 4.61 0.83 1257
10079354 1.000 3874  38 PHOT -0.01 0.14 PHOT 0.57 0.04 0.60 0.04 5.22 0.23  332
10081040 1.000 3634  55 PHOT -0.21 0.14 PHOT 0.44 0.04 0.45 0.05 6.06 0.28  219
10081899 1.000 3445  56 PHOT -0.50 0.09 PHOT 0.29 0.03 0.30 0.04 7.14 0.29   90
10082058 1.000 3760  60 SPEC -0.23 0.12 SPEC 0.48 0.04 0.50 0.04 5.76 0.26  221
10082082 1.000 3578  58 PHOT -0.17 0.13 PHOT 0.42 0.04 0.44 0.04 6.18 0.27  178
10082611 1.000 3729  49 PHOT -0.25 0.11 PHOT 0.47 0.04 0.49 0.04 5.86 0.23  171
10087130 0.730 3763  49 PHOT -0.09 0.09 PHOT 0.52 0.03 0.54 0.03 5.54 0.20   97
10091404 1.000 3741  48 PHOT -0.24 0.13 PHOT 0.47 0.04 0.49 0.04 5.82 0.26  238
10091786 1.000 3635  58 PHOT -0.09 0.14 PHOT 0.46 0.04 0.48 0.05 5.88 0.28  231
10093963 1.000 3671  57 PHOT -0.29 0.13 PHOT 0.43 0.04 0.45 0.04 6.07 0.27  183
10095901 1.000 3809  55 PHOT  0.05 0.12 PHOT 0.57 0.04 0.59 0.04 5.25 0.24  248
10096255 1.000 3196 286 PHOT -0.03 0.22 PHOT 0.25 0.14 0.24 0.15 7.62 1.50  172
10096977 1.000 3713  57 PHOT  0.36 0.10 PHOT 0.60 0.04 0.63 0.04 5.05 0.21  310
10098932 0.697 3983 160 PHOT  0.06 0.09 PHOT 0.61 0.09 0.63 0.08 5.00 0.48  137
10099790 1.000 3657  54 PHOT -0.18 0.11 PHOT 0.45 0.04 0.47 0.04 5.94 0.24  158
10118339 1.000 3565  59 PHOT -0.16 0.11 PHOT 0.42 0.04 0.43 0.04 6.20 0.26  133
10118816 1.000 3741  60 SPEC -0.38 0.09 SPEC 0.44 0.04 0.46 0.04 6.04 0.25  174
10118817 1.000 3702  60 PHOT -0.07 0.18 PHOT 0.50 0.05 0.52 0.05 5.66 0.32  355
10119326 1.000 3658  59 PHOT -0.01 0.12 PHOT 0.49 0.04 0.51 0.04 5.70 0.24  185
10119878 1.000 3136 287 PHOT -0.02 0.20 PHOT 0.22 0.14 0.21 0.15 7.91 1.66  135
10120920 1.000 3628  58 PHOT -0.45 0.13 PHOT 0.38 0.04 0.39 0.05 6.44 0.30  179
10121004 1.000 3661  55 PHOT -0.03 0.11 PHOT 0.49 0.04 0.51 0.04 5.71 0.23  168
10121738 1.000 3552  61 PHOT  0.17 0.15 PHOT 0.47 0.04 0.50 0.05 5.81 0.28  276
10124435 1.000 3644  23 PHOT -0.40 0.13 PHOT 0.40 0.03 0.41 0.04 6.32 0.23  201
10124585 1.000 3654  58 PHOT -0.16 0.11 PHOT 0.46 0.04 0.48 0.04 5.93 0.25  162
10128261 1.000 3860  59 PHOT  0.22 0.12 PHOT 0.63 0.04 0.65 0.04 4.90 0.24  371
10128760 1.000 3536  60 PHOT  0.08 0.13 PHOT 0.45 0.04 0.47 0.04 5.98 0.27  185
10130595 1.000 3710  57 PHOT -0.10 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  166
10130646 1.000 3700  45 PHOT -0.43 0.09 PHOT 0.41 0.03 0.43 0.03 6.22 0.22   83
10131950 1.000 3513  59 PHOT  0.17 0.13 PHOT 0.45 0.04 0.47 0.04 5.95 0.26  202
10133353 1.000 3259 277 PHOT -0.12 0.22 PHOT 0.27 0.14 0.26 0.15 7.41 1.36  191
10134443 1.000 3594  60 PHOT -0.41 0.14 PHOT 0.38 0.04 0.39 0.05 6.48 0.31  188
10145824 1.000 3719  60 PHOT -0.00 0.16 PHOT 0.52 0.05 0.55 0.05 5.52 0.29  323
10145950 1.000 3807  57 PHOT  0.12 0.13 PHOT 0.58 0.04 0.61 0.04 5.15 0.25  296
10146539 1.000 3439  56 PHOT -0.06 0.11 PHOT 0.37 0.03 0.38 0.04 6.53 0.25  106
10149363 1.000 3306 270 PHOT  0.34 0.14 PHOT 0.35 0.14 0.36 0.16 6.65 1.12  149
10149888 1.000 4107 237 PHOT  0.17 0.33 PHOT 0.64 0.15 0.66 0.14 4.83 0.81 1307
10149913 1.000 3785  56 PHOT -0.04 0.13 PHOT 0.54 0.04 0.56 0.04 5.42 0.25  251
10157568 1.000 3498  56 PHOT -0.51 0.17 PHOT 0.31 0.04 0.32 0.05 6.96 0.36  190
10158029 1.000 3418  35 PHOT -0.33 0.10 PHOT 0.31 0.02 0.32 0.03 6.99 0.21  108
10161411 1.000 2979 253 PHOT  0.12 0.12 PHOT 0.17 0.13 0.17 0.10 8.54 2.07   45
10162201 1.000 3658  54 PHOT -0.41 0.13 PHOT 0.40 0.04 0.42 0.04 6.31 0.28  188
10163894 1.000 3646  58 PHOT  0.25 0.12 PHOT 0.54 0.04 0.57 0.04 5.38 0.24  230
10165244 1.000 3724  33 PHOT -0.35 0.09 PHOT 0.44 0.03 0.46 0.03 6.02 0.18  137
10165815 1.000 3751  59 PHOT -0.09 0.12 PHOT 0.51 0.04 0.54 0.04 5.56 0.25  209
10185748 1.000 3527  56 PHOT -0.39 0.11 PHOT 0.35 0.04 0.36 0.04 6.68 0.28  120
10185979 1.000 3647  55 PHOT -0.30 0.13 PHOT 0.42 0.04 0.44 0.04 6.16 0.28  193
10186668 1.000 3465 175 PHOT  0.54 0.28 PHOT 0.49 0.11 0.51 0.11 5.70 0.66  302
10186824 0.992 3387  55 PHOT  0.05 0.10 PHOT 0.36 0.03 0.37 0.04 6.61 0.26   75
10187248 1.000 3765  60 PHOT -0.14 0.14 PHOT 0.50 0.05 0.53 0.05 5.61 0.28  259
10188292 1.000 3606  31 PHOT -0.46 0.14 PHOT 0.37 0.03 0.38 0.04 6.52 0.26  193
10188460 0.991 3759  56 PHOT -0.21 0.09 PHOT 0.49 0.04 0.51 0.04 5.73 0.22   82
10190138 1.000 3482  61 PHOT  0.27 0.15 PHOT 0.45 0.04 0.47 0.05 5.95 0.28  283
10193199 0.999 3427 267 PHOT  0.53 0.05 PHOT 0.46 0.14 0.48 0.15 5.89 0.92   56
10195818 1.000 3530  53 PHOT  0.00 0.11 SPEC 0.43 0.04 0.45 0.04 6.10 0.24  148
10196565 1.000 3096 293 PHOT -0.11 0.18 PHOT 0.19 0.15 0.19 0.13 8.22 1.92  131
10196885 0.997 3491  58 PHOT -0.34 0.10 PHOT 0.34 0.03 0.35 0.04 6.72 0.27   83
10197694 1.000 3040 280 PHOT  0.03 0.12 PHOT 0.18 0.15 0.18 0.13 8.35 2.08   83
10197875 1.000 3740  54 PHOT -0.14 0.13 PHOT 0.50 0.04 0.52 0.04 5.66 0.26  245
10197893 1.000 3571  57 PHOT -0.18 0.15 PHOT 0.41 0.04 0.43 0.05 6.21 0.29  203
10197916 1.000 3680  51 PHOT -0.42 0.10 PHOT 0.41 0.03 0.42 0.04 6.26 0.24  137
10198147 1.000 3665  59 PHOT  0.22 0.14 PHOT 0.55 0.04 0.57 0.04 5.37 0.25  302
10198595 1.000 3766  61 PHOT  0.03 0.17 PHOT 0.55 0.05 0.57 0.05 5.36 0.30  363
10199844 1.000 3799  47 PHOT -0.18 0.13 PHOT 0.51 0.04 0.53 0.04 5.60 0.24  249
10200187 1.000 3558  50 PHOT -0.43 0.11 PHOT 0.36 0.03 0.37 0.04 6.63 0.26  159
10200280 1.000 3779  59 PHOT -0.14 0.18 PHOT 0.51 0.05 0.53 0.05 5.59 0.32  356
10200908 1.000 3702  58 PHOT -0.10 0.16 PHOT 0.49 0.05 0.51 0.05 5.70 0.29  311
10200932 1.000 3713  58 PHOT  0.19 0.15 PHOT 0.56 0.05 0.59 0.05 5.27 0.27  358
10202560 0.998 3160 282 PHOT -0.11 0.14 PHOT 0.22 0.14 0.21 0.14 7.90 1.62   84
10206793 1.000 3495  58 PHOT -0.18 0.13 PHOT 0.38 0.04 0.39 0.04 6.48 0.28  149
10206834 1.000 3176  45 PHOT -0.09 0.16 PHOT 0.23 0.03 0.22 0.03 7.79 0.32  123
10208587 1.000 3558  59 PHOT  0.09 0.13 PHOT 0.46 0.04 0.48 0.04 5.88 0.27  217
10209036 1.000 3410  59 PHOT -0.24 0.12 PHOT 0.32 0.04 0.33 0.04 6.90 0.30  120
10213596 1.000 3149 272 PHOT -0.35 0.04 PHOT 0.19 0.13 0.19 0.12 8.26 1.81   82
10213932 1.000 3832  59 PHOT  0.03 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.25  256
10215254 1.000 3780  58 PHOT  0.01 0.13 PHOT 0.55 0.04 0.57 0.04 5.36 0.26  269
10215895 1.000 3089 284 PHOT  0.10 0.14 PHOT 0.21 0.15 0.20 0.15 8.02 1.83   78
10219019 1.000 3781  52 PHOT -0.22 0.15 PHOT 0.49 0.04 0.51 0.05 5.71 0.28  278
10223447 0.998 3665  58 PHOT -0.10 0.13 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  221
10224595 1.000 3455  54 PHOT -0.07 0.07 SPEC 0.38 0.03 0.39 0.03 6.48 0.22   75
10224611 1.000 3484  58 PHOT -0.21 0.09 PHOT 0.37 0.03 0.38 0.04 6.56 0.25   38
10224804 1.000 3706  60 PHOT -0.12 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.26  220
10226428 1.000 3529 177 PHOT -0.13 0.29 PHOT 0.40 0.10 0.42 0.12 6.28 0.74  294
10251759 1.000 3348  58 PHOT -0.27 0.14 PHOT 0.29 0.04 0.29 0.04 7.20 0.33  134
10251775 1.000 3620  61 PHOT  0.20 0.16 PHOT 0.52 0.05 0.54 0.05 5.52 0.29  437
10252023 1.000 3759  52 PHOT -0.15 0.11 PHOT 0.50 0.04 0.52 0.04 5.65 0.24  201
10253829 1.000 3799  56 PHOT  0.05 0.14 PHOT 0.57 0.05 0.59 0.04 5.26 0.26  341
10253901 1.000 3523  58 PHOT -0.18 0.13 PHOT 0.39 0.04 0.40 0.04 6.38 0.28  170
10254222 1.000 3637  58 PHOT -0.07 0.16 PHOT 0.47 0.04 0.49 0.05 5.84 0.29  268
10255689 1.000 3410  59 PHOT -0.31 0.13 PHOT 0.31 0.04 0.31 0.04 7.00 0.31  132
10255692 1.000 3652  56 PHOT -0.32 0.10 PHOT 0.42 0.04 0.44 0.04 6.17 0.25  112
10256422 1.000 3482  54 PHOT -0.40 0.17 PHOT 0.33 0.04 0.34 0.05 6.84 0.34  195
10257096 1.000 3492  52 PHOT  0.04 0.16 PHOT 0.42 0.04 0.43 0.05 6.19 0.28  246
10257737 1.000 3599  58 PHOT  0.00 0.17 PHOT 0.47 0.05 0.49 0.05 5.86 0.30  298
10258126 1.000 3401  57 PHOT -0.13 0.11 PHOT 0.34 0.03 0.34 0.04 6.78 0.27  106
10258346 1.000 3604  56 PHOT -0.31 0.11 PHOT 0.40 0.04 0.42 0.04 6.29 0.26  127
10262494 1.000 3704  60 PHOT -0.11 0.14 PHOT 0.49 0.04 0.51 0.05 5.71 0.28  244
10265780 1.000 3796  62 PHOT -0.02 0.17 PHOT 0.55 0.05 0.57 0.05 5.36 0.31  400
10266175 1.000 3438  58 PHOT -0.07 0.11 PHOT 0.37 0.03 0.38 0.04 6.55 0.26  116
10266895 1.000 3610  58 PHOT -0.42 0.13 PHOT 0.38 0.04 0.39 0.04 6.45 0.29  158
10267155 1.000 3464 179 PHOT  0.15 0.26 PHOT 0.42 0.11 0.44 0.12 6.17 0.73  226
10267364 1.000 3668  43 PHOT -0.48 0.18 PHOT 0.39 0.05 0.40 0.05 6.38 0.34  315
10267577 1.000 3726  54 PHOT -0.33 0.12 PHOT 0.45 0.04 0.47 0.04 5.99 0.26  181
10267590 1.000 3729  53 PHOT -0.29 0.12 PHOT 0.46 0.04 0.48 0.04 5.93 0.25  191
10268893 1.000 3560  56 PHOT -0.22 0.11 PHOT 0.40 0.04 0.41 0.04 6.31 0.26  131
10268903 1.000 3692 243 PHOT  0.40 0.19 PHOT 0.60 0.14 0.63 0.13 5.05 0.75  615
10269170 1.000 3806  66 PHOT -0.08 0.20 PHOT 0.54 0.06 0.56 0.06 5.43 0.36  476
10269397 0.999 3423  56 PHOT -0.32 0.13 PHOT 0.32 0.04 0.32 0.04 6.95 0.30  128
10269616 1.000 3445  58 PHOT  0.01 0.11 PHOT 0.38 0.04 0.40 0.04 6.42 0.27  118
10271673 1.000 3679  61 PHOT  0.06 0.16 PHOT 0.52 0.05 0.54 0.05 5.54 0.30  327
10271983 1.000 2974 257 PHOT  0.21 0.21 PHOT 0.18 0.14 0.17 0.11 8.46 2.03  114
10272141 1.000 3056 283 PHOT -0.01 0.12 PHOT 0.19 0.14 0.18 0.12 8.31 1.92   60
10273058 1.000 3329  50 PHOT -0.38 0.11 PHOT 0.26 0.03 0.26 0.03 7.44 0.28   81
10273194 1.000 3499  57 PHOT -0.08 0.12 PHOT 0.40 0.04 0.41 0.04 6.32 0.26  151
10274090 1.000 3380  59 PHOT -0.24 0.11 PHOT 0.31 0.03 0.31 0.04 7.03 0.29   90
10274993 1.000 3779  32 PHOT -0.32 0.10 PHOT 0.47 0.03 0.49 0.03 5.86 0.20  222
10275253 1.000 3450  58 PHOT  0.30 0.13 PHOT 0.44 0.04 0.46 0.04 6.05 0.26  216
10285642 1.000 3545  57 PHOT -0.34 0.13 PHOT 0.37 0.04 0.38 0.04 6.54 0.29  154
10289442 1.000 3795  58 PHOT -0.00 0.14 PHOT 0.55 0.05 0.58 0.05 5.34 0.27  322
10289679 1.000 3718  60 PHOT -0.05 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.25  218
10290141 1.000 3262 265 PHOT -0.42 0.14 PHOT 0.23 0.13 0.22 0.14 7.80 1.47  139
10292216 0.996 3194 286 PHOT  0.22 0.14 PHOT 0.27 0.15 0.27 0.17 7.34 1.45  103
10293445 1.000 3500  60 PHOT -0.03 0.13 PHOT 0.41 0.04 0.42 0.04 6.27 0.27  161
10294074 1.000 3720  59 PHOT -0.01 0.11 PHOT 0.52 0.04 0.54 0.04 5.52 0.23  175
10296031 1.000 3476  52 PHOT -0.22 0.10 PHOT 0.36 0.03 0.37 0.04 6.60 0.24   94
10296831 0.982 3445  55 PHOT -0.32 0.10 PHOT 0.33 0.03 0.33 0.04 6.87 0.27   92
10298103 0.780 3803  54 PHOT -0.20 0.09 PHOT 0.50 0.04 0.53 0.04 5.62 0.22  117
10317996 1.000 3762  59 PHOT -0.05 0.14 PHOT 0.53 0.04 0.55 0.05 5.48 0.26  271
10318386 1.000 3334  54 PHOT -0.26 0.14 PHOT 0.28 0.03 0.28 0.04 7.25 0.31  122
10320084 1.000 3306  58 PHOT -0.47 0.13 PHOT 0.24 0.03 0.24 0.04 7.67 0.36  114
10320483 1.000 3742  57 PHOT -0.15 0.12 PHOT 0.49 0.04 0.52 0.04 5.68 0.25  200
10320656 0.998 3770  55 PHOT -0.24 0.09 PHOT 0.48 0.03 0.51 0.04 5.75 0.22   67
10320734 1.000 3473  61 PHOT -0.52 0.17 PHOT 0.30 0.04 0.31 0.05 7.06 0.38  216
10321495 1.000 3533  61 PHOT -0.11 0.15 PHOT 0.41 0.04 0.43 0.05 6.24 0.29  199
10321766 1.000 3483  58 PHOT -0.02 0.11 PHOT 0.40 0.03 0.41 0.04 6.31 0.25  120
10322177 1.000 3582  58 PHOT  0.28 0.10 PHOT 0.51 0.04 0.54 0.04 5.56 0.22  143
10322287 1.000 3761  52 PHOT -0.20 0.09 PHOT 0.49 0.03 0.51 0.04 5.71 0.21   55
10322554 1.000 3684  59 PHOT -0.24 0.12 PHOT 0.45 0.04 0.47 0.04 5.95 0.26  177
10322878 1.000 3148  56 PHOT -0.12 0.11 PHOT 0.21 0.03 0.21 0.03 7.96 0.35   56
10323635 1.000 3428 181 PHOT  0.31 0.28 PHOT 0.43 0.11 0.44 0.12 6.12 0.73  268
10324321 1.000 3369  60 PHOT -0.13 0.13 PHOT 0.32 0.04 0.32 0.04 6.93 0.30  125
10324374 1.000 3776  54 PHOT -0.20 0.13 PHOT 0.49 0.04 0.52 0.04 5.68 0.26  231
10328903 0.992 3705  57 PHOT -0.38 0.10 PHOT 0.43 0.04 0.44 0.04 6.12 0.25  108
10330246 1.000 3372 246 PHOT -0.04 0.23 PHOT 0.34 0.13 0.34 0.14 6.79 1.03  267
10330511 1.000 3376  56 PHOT -0.29 0.13 PHOT 0.30 0.03 0.30 0.04 7.10 0.30  120
10330561 1.000 3267 280 PHOT  0.21 0.19 PHOT 0.31 0.15 0.32 0.17 6.99 1.28  197
10331532 1.000 3803  53 PHOT -0.23 0.14 PHOT 0.49 0.04 0.52 0.05 5.68 0.28  272
10332732 1.000 3430  60 PHOT -0.12 0.12 PHOT 0.35 0.04 0.36 0.04 6.65 0.28  119
10332839 1.000 3673  58 PHOT -0.30 0.14 PHOT 0.43 0.04 0.45 0.05 6.09 0.29  220
10332883 1.000 3855  60 SPEC -0.05 0.09 SPEC 0.56 0.04 0.58 0.04 5.30 0.22  170
10333297 1.000 3758  49 PHOT -0.24 0.21 PHOT 0.48 0.06 0.50 0.06 5.78 0.35  395
10333486 1.000 3722  52 PHOT -0.44 0.10 PHOT 0.42 0.04 0.43 0.04 6.18 0.24  145
10336624 0.997 3500  60 SPEC  0.01 0.14 SPEC 0.41 0.04 0.43 0.05 6.20 0.29   43
10338880 1.000 3715  53 PHOT  0.07 0.14 PHOT 0.54 0.04 0.56 0.04 5.43 0.25  295
10339105 0.996 3263  55 PHOT -0.11 0.09 PHOT 0.27 0.03 0.27 0.03 7.38 0.28   28
10339336 1.000 3332  60 PHOT -0.45 0.16 PHOT 0.25 0.04 0.25 0.04 7.52 0.38  146
10340598 1.000 3733  59 PHOT  0.06 0.14 PHOT 0.54 0.05 0.57 0.05 5.39 0.27  295
10341831 1.000 3734  58 PHOT -0.16 0.11 PHOT 0.49 0.04 0.51 0.04 5.71 0.24  165
10345684 1.000 3130 289 PHOT -0.01 0.20 PHOT 0.22 0.14 0.21 0.15 7.93 1.69  131
10346931 1.000 3836  53 PHOT -0.01 0.13 PHOT 0.56 0.04 0.59 0.04 5.27 0.24  290
10351279 1.000 3125 285 PHOT  0.04 0.17 PHOT 0.22 0.15 0.21 0.15 7.89 1.75  109
10351951 1.000 3633  59 PHOT  0.01 0.11 PHOT 0.48 0.04 0.51 0.04 5.74 0.25  161
10355130 1.000 3881  49 PHOT  0.13 0.14 PHOT 0.61 0.05 0.63 0.04 5.00 0.25  398
10355895 1.000 3204 280 PHOT  0.02 0.22 PHOT 0.26 0.15 0.25 0.16 7.51 1.51  185
10361485 1.000 3133 283 PHOT -0.05 0.13 PHOT 0.21 0.14 0.21 0.14 7.96 1.66   75
10361751 1.000 3867  32 PHOT -0.19 0.12 PHOT 0.52 0.04 0.55 0.04 5.50 0.22  277
10363074 1.000 3666  58 PHOT  0.24 0.11 PHOT 0.55 0.04 0.58 0.04 5.33 0.23  212
10383150 1.000 3821  61 PHOT -0.02 0.16 PHOT 0.55 0.05 0.58 0.05 5.32 0.29  379
10384327 1.000 3382  58 PHOT -0.29 0.14 PHOT 0.30 0.04 0.30 0.04 7.08 0.32  141
10384891 1.000 3683  48 PHOT -0.16 0.12 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  204
10386932 1.000 3585 173 PHOT -0.01 0.28 PHOT 0.46 0.10 0.48 0.11 5.93 0.68  343
10387256 1.000 3819  51 PHOT -0.19 0.13 PHOT 0.51 0.04 0.54 0.04 5.57 0.25  253
10387746 1.000 3575  59 PHOT -0.10 0.10 PHOT 0.43 0.04 0.45 0.04 6.08 0.24  109
10388259 1.000 3386  55 PHOT -0.23 0.11 PHOT 0.31 0.03 0.32 0.04 6.98 0.28   98
10388283 1.000 3473  59 PHOT -0.11 0.11 PHOT 0.38 0.04 0.39 0.04 6.47 0.26  107
10388286 1.000 3658  60 SPEC -0.04 0.08 SPEC 0.48 0.03 0.51 0.04 5.74 0.22  147
10388451 1.000 3789  55 PHOT -0.10 0.14 PHOT 0.52 0.05 0.55 0.05 5.50 0.27  298
10388604 1.000 3667  56 PHOT  0.42 0.09 PHOT 0.59 0.04 0.62 0.03 5.10 0.20  312
10394123 1.000 3210 288 PHOT  0.33 0.21 PHOT 0.29 0.15 0.30 0.17 7.15 1.38  219
10395062 1.000 3122 291 PHOT  0.14 0.18 PHOT 0.23 0.16 0.22 0.16 7.79 1.72  124
10395312 1.000 3609  59 PHOT -0.07 0.13 PHOT 0.45 0.04 0.47 0.04 5.94 0.27  217
10396501 1.000 3311  56 PHOT -0.37 0.09 PHOT 0.26 0.03 0.25 0.03 7.51 0.31   54
10397885 1.000 3104 285 PHOT  0.07 0.19 PHOT 0.21 0.15 0.21 0.15 7.97 1.81  123
10397969 1.000 3755  47 PHOT -0.28 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.25  220
10398659 1.000 3489  51 PHOT -0.39 0.12 PHOT 0.33 0.03 0.34 0.04 6.81 0.28  134
10402088 1.000 3779  56 PHOT -0.23 0.15 PHOT 0.49 0.05 0.51 0.05 5.72 0.29  285
10403228 1.000 3464  55 PHOT -0.07 0.13 PHOT 0.38 0.04 0.39 0.04 6.45 0.27  164
10404115 1.000 3454  59 PHOT -0.18 0.12 PHOT 0.35 0.04 0.36 0.04 6.64 0.28  121
10404696 1.000 3779  56 PHOT -0.15 0.11 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  187
10406791 1.000 3750  58 PHOT -0.12 0.11 PHOT 0.50 0.04 0.53 0.04 5.62 0.24  159
10406828 1.000 3608  60 PHOT -0.17 0.13 PHOT 0.43 0.04 0.45 0.04 6.07 0.27  191
10407191 1.000 3185 179 PHOT  0.38 0.27 PHOT 0.29 0.10 0.29 0.11 7.22 0.91  150
10411437 1.000 3834  50 PHOT -0.09 0.12 PHOT 0.54 0.04 0.56 0.04 5.40 0.23  236
10412044 1.000 3545  22 PHOT -0.17 0.10 PHOT 0.40 0.02 0.42 0.03 6.29 0.16  121
10416834 1.000 3369 256 PHOT -0.27 0.11 PHOT 0.30 0.13 0.30 0.14 7.11 1.13   70
10420508 1.000 3598  59 PHOT -0.15 0.14 PHOT 0.43 0.04 0.45 0.05 6.08 0.28  211
10424656 0.999 3824  55 PHOT -0.06 0.12 PHOT 0.55 0.04 0.57 0.04 5.37 0.24  236
10424676 1.000 3428  60 PHOT -0.02 0.17 PHOT 0.37 0.04 0.38 0.05 6.53 0.31  208
10425412 1.000 3699  58 PHOT  0.02 0.11 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  168
10426116 1.000 3456  56 PHOT -0.47 0.12 PHOT 0.31 0.03 0.31 0.04 7.05 0.30  116
10427308 1.000 3759  60 PHOT -0.08 0.13 PHOT 0.52 0.04 0.54 0.05 5.54 0.26  253
10427630 1.000 3834  58 PHOT  0.02 0.12 PHOT 0.57 0.04 0.59 0.04 5.23 0.25  251
10448110 1.000 3715  56 PHOT -0.21 0.20 PHOT 0.47 0.06 0.49 0.06 5.83 0.35  400
10448236 1.000 3715  54 PHOT -0.17 0.11 PHOT 0.48 0.04 0.50 0.04 5.78 0.24  186
10448377 1.000 3336   3 PHOT -0.11 0.08 PHOT 0.31 0.01 0.31 0.01 7.04 0.11   95
10448612 1.000 3549  62 PHOT -0.29 0.17 PHOT 0.38 0.05 0.39 0.05 6.44 0.34  234
10449173 1.000 3545 182 PHOT  0.20 0.28 PHOT 0.48 0.11 0.50 0.12 5.79 0.71  317
10449562 1.000 3469  55 PHOT  0.04 0.11 PHOT 0.40 0.04 0.42 0.04 6.28 0.25  141
10450336 1.000 3784  55 PHOT -0.17 0.16 PHOT 0.51 0.05 0.53 0.05 5.61 0.29  327
10451268 1.000 3342  45 PHOT -0.54 0.07 PHOT 0.25 0.02 0.24 0.03 7.61 0.25  103
10452364 1.000 3583  44 PHOT -0.46 0.13 PHOT 0.36 0.04 0.37 0.04 6.59 0.27  229
10452840 1.000 3427  60 PHOT -0.14 0.13 PHOT 0.35 0.04 0.36 0.04 6.69 0.29  137
10452869 1.000 3751  62 PHOT -0.38 0.20 PHOT 0.44 0.06 0.46 0.06 6.02 0.38  352
10453314 1.000 2926 390 PHOT  0.01 0.23 PHOT 0.15 0.21 0.15 0.11 8.91 3.95   13
10453849 1.000 3805  51 PHOT -0.04 0.16 PHOT 0.55 0.05 0.57 0.05 5.37 0.28  413
10454036 1.000 3774  58 PHOT -0.14 0.10 PHOT 0.51 0.04 0.53 0.04 5.59 0.23  128
10454492 1.000 3424  58 PHOT -0.26 0.10 PHOT 0.33 0.03 0.33 0.04 6.86 0.28   89
10455009 1.000 3384  59 PHOT -0.22 0.11 PHOT 0.31 0.03 0.32 0.04 6.98 0.29   98
10456779 1.000 3561 176 PHOT -0.09 0.27 PHOT 0.43 0.10 0.44 0.11 6.12 0.70  273
10459524 1.000 3339  56 PHOT -0.50 0.12 PHOT 0.25 0.03 0.25 0.04 7.57 0.33  107
10459632 0.999 3546  59 PHOT  0.15 0.12 PHOT 0.47 0.04 0.49 0.04 5.85 0.25  183
10460047 1.000 3531 237 PHOT -0.40 0.11 PHOT 0.35 0.12 0.36 0.14 6.68 0.94  103
10460771 1.000 3070 284 PHOT  0.01 0.12 PHOT 0.19 0.15 0.19 0.14 8.21 1.98   60
10461831 1.000 3467  57 PHOT  0.06 0.11 PHOT 0.41 0.04 0.42 0.04 6.26 0.26  130
10462462 1.000 3714  57 PHOT -0.19 0.20 PHOT 0.47 0.06 0.50 0.06 5.81 0.36  374
10463380 1.000 3626 242 PHOT  0.13 0.13 PHOT 0.51 0.13 0.53 0.14 5.61 0.80  206
10467618 1.000 3060 292 PHOT  0.05 0.20 PHOT 0.19 0.16 0.19 0.14 8.21 2.05  135
10468871 1.000 3567  60 PHOT -0.14 0.14 PHOT 0.42 0.04 0.44 0.05 6.16 0.28  199
10469305 1.000 3706  56 PHOT -0.27 0.14 PHOT 0.45 0.04 0.47 0.05 5.95 0.28  224
10470935 1.000 3784  58 PHOT -0.13 0.14 PHOT 0.52 0.04 0.54 0.05 5.55 0.27  263
10471434 1.000 3026 282 PHOT  0.17 0.20 PHOT 0.19 0.15 0.19 0.14 8.25 2.01  123
10471681 1.000 3492  53 PHOT -0.33 0.11 PHOT 0.35 0.03 0.36 0.04 6.70 0.27  120
10471960 1.000 3700  60 PHOT  0.10 0.12 PHOT 0.54 0.04 0.56 0.04 5.43 0.25  221
10482602 1.000 3688  57 PHOT -0.34 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.27  182
10483810 1.000 3720  58 PHOT -0.16 0.12 PHOT 0.48 0.04 0.51 0.04 5.75 0.26  199
10485584 1.000 3495  26 PHOT -0.25 0.09 PHOT 0.36 0.02 0.37 0.02 6.59 0.16   91
10485913 1.000 3814  59 PHOT -0.05 0.10 PHOT 0.54 0.04 0.57 0.04 5.38 0.22  127
10489175 0.996 3742 222 PHOT -0.14 0.10 PHOT 0.50 0.11 0.52 0.12 5.66 0.70   72
10489206 0.921 3770  60 SPEC -0.03 0.08 SPEC 0.53 0.04 0.56 0.04 5.44 0.21  177
10491422 1.000 3112 283 PHOT -0.10 0.12 PHOT 0.20 0.14 0.19 0.13 8.13 1.78   63
10491684 1.000 3713  40 PHOT -0.45 0.08 PHOT 0.41 0.03 0.43 0.03 6.21 0.19  108
10513339 0.978 3065 282 PHOT -0.18 0.03 PHOT 0.18 0.14 0.17 0.11 8.47 2.07   36
10514561 1.000 3866  65 PHOT  0.20 0.17 PHOT 0.63 0.06 0.65 0.05 4.93 0.30  596
10515276 1.000 3803  58 PHOT  0.23 0.11 PHOT 0.61 0.04 0.63 0.04 5.00 0.23  259
10515431 1.000 3622  60 PHOT -0.24 0.14 PHOT 0.42 0.04 0.44 0.05 6.14 0.29  214
10515986 1.000 3465  58 PHOT -0.15 0.12 PHOT 0.37 0.04 0.38 0.04 6.55 0.27  129
10516213 1.000 3594  58 PHOT -0.05 0.11 PHOT 0.45 0.04 0.47 0.04 5.95 0.24  140
10518646 1.000 3089 287 PHOT -0.07 0.13 PHOT 0.19 0.14 0.19 0.13 8.20 1.86  101
10518758 1.000 3816  56 PHOT -0.05 0.11 PHOT 0.55 0.04 0.57 0.04 5.37 0.23  217
10519040 1.000 3702  58 PHOT -0.20 0.13 PHOT 0.47 0.04 0.49 0.04 5.86 0.27  210
10522057 1.000 3361  59 PHOT -0.00 0.12 PHOT 0.33 0.03 0.34 0.04 6.80 0.28  118
10525027 1.000 3859  60 SPEC -0.36 0.08 SPEC 0.48 0.04 0.50 0.04 5.78 0.23  120
10525049 1.000 3764  60 SPEC  0.07 0.10 PHOT 0.56 0.04 0.58 0.04 5.31 0.23  129
10525199 1.000 3776  55 PHOT  0.03 0.14 PHOT 0.55 0.05 0.58 0.04 5.33 0.26  316
10525375 1.000 3547  61 PHOT -0.45 0.17 PHOT 0.35 0.05 0.36 0.05 6.70 0.36  215
10525691 1.000 3775  62 PHOT -0.01 0.17 PHOT 0.54 0.05 0.57 0.05 5.40 0.30  368
10525968 1.000 3183 285 PHOT  0.03 0.19 PHOT 0.25 0.15 0.24 0.16 7.60 1.58  152
10525990 1.000 3733  50 PHOT -0.38 0.09 PHOT 0.43 0.03 0.45 0.04 6.06 0.23  114
10526037 1.000 3732  59 PHOT -0.22 0.18 PHOT 0.47 0.05 0.50 0.06 5.81 0.33  338
10526080 1.000 3570  60 PHOT -0.17 0.16 PHOT 0.41 0.04 0.43 0.05 6.20 0.31  240
10526369 1.000 3839  58 PHOT  0.20 0.11 PHOT 0.62 0.04 0.64 0.04 4.97 0.23  365
10526811 1.000 3801  59 PHOT  0.04 0.17 PHOT 0.56 0.05 0.59 0.05 5.27 0.30  417
10527363 1.000 3250 273 PHOT -0.19 0.13 PHOT 0.25 0.14 0.25 0.15 7.55 1.38   95
10527947 1.000 3733  57 PHOT -0.20 0.11 PHOT 0.48 0.04 0.50 0.04 5.77 0.24  166
10529541 1.000 3741  35 PHOT -0.23 0.10 PHOT 0.47 0.03 0.50 0.03 5.80 0.18  134
10532450 1.000 3708  60 PHOT -0.30 0.14 PHOT 0.45 0.05 0.47 0.05 5.99 0.30  233
10534762 1.000 3778  60 PHOT -0.13 0.12 PHOT 0.51 0.04 0.54 0.04 5.58 0.25  208
10535074 1.000 3808  59 PHOT -0.14 0.12 PHOT 0.52 0.04 0.54 0.04 5.52 0.25  212
10535396 1.000 3852  62 PHOT  0.06 0.18 PHOT 0.59 0.06 0.61 0.06 5.14 0.32  495
10535858 1.000 3587  55 PHOT -0.42 0.12 PHOT 0.37 0.04 0.38 0.04 6.52 0.27  139
10535886 1.000 3743  38 PHOT -0.30 0.12 PHOT 0.46 0.03 0.48 0.04 5.91 0.23  209
10536761 1.000 3490  58 PHOT -0.21 0.10 PHOT 0.37 0.03 0.38 0.04 6.55 0.26   84
10537427 1.000 3398  58 PHOT -0.34 0.13 PHOT 0.30 0.04 0.30 0.04 7.09 0.31  135
10544976 1.000 4395 214 PHOT  0.30 0.15 PHOT 0.54 0.12 0.57 0.12 5.40 0.69  970
10545245 1.000 3127 280 PHOT -0.05 0.20 PHOT 0.21 0.14 0.21 0.14 7.98 1.67  136
10545372 1.000 3812  57 PHOT  0.03 0.11 PHOT 0.56 0.04 0.59 0.04 5.27 0.24  212
10548508 1.000 3469  59 PHOT  0.12 0.11 PHOT 0.42 0.04 0.43 0.04 6.18 0.25  129
10548640 1.000 3451  57 PHOT  0.19 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.25  139
10548992 1.000 3108 304 PHOT  0.25 0.25 PHOT 0.23 0.16 0.23 0.17 7.75 1.78  200
10549091 1.000 3796  59 PHOT -0.14 0.13 PHOT 0.52 0.04 0.54 0.04 5.55 0.26  244
10549100 0.999 3758  54 PHOT -0.30 0.10 PHOT 0.46 0.04 0.48 0.04 5.88 0.24  139
10549271 1.000 3173 296 PHOT  0.12 0.23 PHOT 0.25 0.16 0.25 0.17 7.56 1.62  177
10550570 1.000 3567  59 PHOT -0.04 0.11 PHOT 0.44 0.04 0.46 0.04 6.04 0.24  125
10552016 1.000 3850  54 PHOT -0.05 0.14 PHOT 0.56 0.05 0.58 0.04 5.31 0.26  309
10553513 1.000 3525  59 PHOT -0.24 0.13 PHOT 0.38 0.04 0.39 0.04 6.46 0.29  164
10554222 1.000 3615  59 PHOT -0.29 0.14 PHOT 0.41 0.04 0.43 0.05 6.23 0.29  190
10556834 1.000 3819  61 PHOT  0.12 0.16 PHOT 0.59 0.05 0.61 0.05 5.11 0.28  406
10557342 1.000 3370  57 PHOT -0.23 0.11 PHOT 0.31 0.03 0.31 0.04 7.05 0.29   91
10579253 1.000 3772  52 PHOT -0.19 0.20 PHOT 0.50 0.05 0.52 0.06 5.67 0.34  411
10579464 1.000 3832  60 PHOT -0.13 0.19 PHOT 0.53 0.06 0.55 0.06 5.47 0.34  434
10580168 1.000 3526  61 PHOT -0.31 0.18 PHOT 0.37 0.05 0.38 0.05 6.55 0.35  246
10581615 1.000 3238 276 PHOT -0.10 0.21 PHOT 0.26 0.14 0.25 0.15 7.49 1.39  191
10581640 1.000 3815  53 PHOT -0.16 0.13 PHOT 0.52 0.04 0.54 0.04 5.53 0.26  272
10582513 1.000 3569  60 PHOT  0.17 0.13 PHOT 0.49 0.04 0.51 0.04 5.74 0.26  229
10583081 1.000 3286 279 PHOT  0.31 0.14 PHOT 0.34 0.15 0.34 0.17 6.78 1.20  135
10584063 1.000 3439  60 PHOT -0.02 0.12 PHOT 0.38 0.04 0.39 0.04 6.49 0.27  130
10584083 1.000 3330 179 PHOT  0.38 0.26 PHOT 0.37 0.10 0.39 0.12 6.49 0.76  166
10585782 1.000 3416  59 PHOT -0.20 0.13 PHOT 0.33 0.04 0.34 0.04 6.82 0.29  131
10586604 1.000 3758  60 PHOT  0.13 0.14 PHOT 0.57 0.05 0.59 0.04 5.24 0.26  315
10586642 1.000 3723  59 PHOT  0.35 0.10 PHOT 0.61 0.04 0.63 0.04 5.03 0.22  388
10586780 1.000 3503  55 PHOT -0.04 0.13 PHOT 0.41 0.04 0.42 0.04 6.26 0.26  179
10587070 1.000 3536  59 PHOT -0.07 0.11 PHOT 0.42 0.04 0.43 0.04 6.19 0.25  130
10589837 1.000 3871  61 PHOT  0.14 0.17 PHOT 0.61 0.05 0.64 0.05 4.99 0.30  475
10589849 1.000 3124 284 PHOT -0.06 0.13 PHOT 0.21 0.14 0.20 0.14 8.01 1.70   68
10591522 1.000 3725  58 PHOT -0.27 0.12 PHOT 0.46 0.04 0.48 0.04 5.90 0.26  182
10591705 1.000 3786  62 PHOT  0.06 0.19 PHOT 0.56 0.06 0.59 0.06 5.27 0.33  501
10591971 1.000 3602  60 PHOT -0.16 0.20 PHOT 0.43 0.05 0.45 0.06 6.09 0.35  338
10592027 1.000 3475  60 PHOT -0.43 0.16 PHOT 0.32 0.04 0.33 0.05 6.91 0.35  174
10592430 1.000 3253  53 PHOT  0.19 0.16 PHOT 0.30 0.03 0.30 0.04 7.08 0.30  162
10596582 1.000 3815  62 PHOT -0.02 0.17 PHOT 0.55 0.05 0.58 0.05 5.33 0.31  408
10598142 1.000 3330  55 PHOT -0.38 0.10 PHOT 0.26 0.03 0.26 0.03 7.43 0.30   66
10598352 1.000 3626  59 PHOT  0.10 0.12 PHOT 0.50 0.04 0.52 0.04 5.64 0.25  192
10599274 1.000 3323  60 PHOT -0.12 0.12 PHOT 0.30 0.03 0.30 0.04 7.11 0.30  102
10600817 1.000 3754  53 PHOT -0.18 0.13 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  236
10600857 1.000 3455 183 PHOT  0.60 0.28 PHOT 0.49 0.11 0.52 0.11 5.68 0.68  324
10601093 1.000 3478  59 PHOT -0.36 0.16 PHOT 0.33 0.04 0.34 0.05 6.80 0.33  179
10602294 1.000 3734  57 PHOT -0.02 0.11 PHOT 0.52 0.04 0.55 0.04 5.51 0.24  205
10603046 1.000 3803  57 PHOT -0.19 0.11 PHOT 0.50 0.04 0.53 0.04 5.61 0.25  203
10611342 0.991 3569  59 PHOT  0.01 0.11 PHOT 0.45 0.04 0.47 0.04 5.95 0.25  154
10612424 0.999 3552  58 PHOT -0.40 0.09 PHOT 0.36 0.03 0.37 0.04 6.60 0.26   51
10612448 0.997 3759  55 PHOT -0.34 0.08 PHOT 0.46 0.03 0.48 0.04 5.93 0.22   51
10613758 1.000 3105 292 PHOT  0.12 0.21 PHOT 0.22 0.16 0.21 0.16 7.91 1.81  137
10614279 0.986 3550  59 PHOT -0.18 0.10 PHOT 0.40 0.04 0.42 0.04 6.29 0.25   93
10614833 1.000 3745  58 PHOT -0.05 0.13 PHOT 0.52 0.04 0.54 0.04 5.52 0.26  260
10615211 1.000 3513  58 PHOT  0.08 0.09 PHOT 0.43 0.04 0.45 0.04 6.07 0.24   79
10618904 1.000 3468  43 PHOT -0.26 0.13 PHOT 0.35 0.03 0.36 0.04 6.69 0.25  154
10618962 0.999 3805  59 PHOT  0.04 0.13 PHOT 0.57 0.04 0.59 0.04 5.26 0.25  269
10622511 1.000 3706  57 PHOT -0.16 0.09 PHOT 0.48 0.04 0.50 0.04 5.78 0.22   71
10644139 1.000 3146  43 PHOT -0.16 0.12 PHOT 0.21 0.02 0.20 0.02 8.03 0.30   86
10644522 1.000 3711  49 PHOT -0.42 0.13 PHOT 0.42 0.04 0.44 0.04 6.17 0.26  192
10645325 1.000 3351 182 PHOT  0.30 0.27 PHOT 0.38 0.10 0.39 0.12 6.48 0.78  201
10646068 1.000 3549 144 PHOT -0.79 0.28 PHOT 0.28 0.09 0.28 0.10 7.27 0.84  277
10646176 1.000 3150  52 PHOT -0.10 0.12 PHOT 0.22 0.03 0.21 0.03 7.93 0.34   75
10646228 0.999 3280 268 PHOT -0.17 0.11 PHOT 0.27 0.13 0.27 0.15 7.37 1.28   65
10646540 1.000 3720  61 PHOT  0.29 0.14 PHOT 0.59 0.05 0.61 0.04 5.11 0.26  453
10647233 1.000 3473  56 PHOT  0.26 0.14 PHOT 0.44 0.04 0.46 0.04 6.00 0.26  290
10647353 1.000 3782  61 PHOT  0.09 0.16 PHOT 0.57 0.05 0.59 0.05 5.24 0.29  397
10648902 0.999 3408  56 PHOT -0.19 0.10 PHOT 0.33 0.03 0.34 0.04 6.84 0.27   78
10649277 1.000 3103 180 PHOT  0.34 0.24 PHOT 0.24 0.10 0.23 0.10 7.68 1.04   74
10649444 1.000 3760  58 PHOT -0.12 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.25  214
10651319 1.000 3434  57 PHOT  0.02 0.16 PHOT 0.38 0.04 0.39 0.05 6.45 0.31  220
10652989 1.000 3514  60 PHOT -0.40 0.19 PHOT 0.34 0.05 0.35 0.05 6.73 0.37  241
10653560 1.000 3577  59 PHOT  0.31 0.12 PHOT 0.52 0.04 0.54 0.04 5.53 0.24  261
10656481 1.000 3640  58 PHOT  0.38 0.12 PHOT 0.57 0.04 0.59 0.04 5.24 0.23  344
10657216 1.000 3678  59 PHOT  0.36 0.15 PHOT 0.59 0.05 0.61 0.05 5.14 0.26  433
10657760 0.847 3605 414 PHOT  0.12 0.23 PHOT 0.49 0.22 0.52 0.24 5.68 1.40   75
10657798 1.000 3576  57 PHOT -0.44 0.15 PHOT 0.36 0.04 0.37 0.05 6.59 0.32  207
10657825 1.000 3429  56 PHOT -0.26 0.13 PHOT 0.33 0.04 0.34 0.04 6.84 0.29  134
10659335 1.000 3358  59 PHOT -0.28 0.15 PHOT 0.29 0.04 0.29 0.04 7.17 0.33  140
10659585 1.000 3759  58 PHOT -0.19 0.13 PHOT 0.49 0.04 0.51 0.05 5.71 0.27  228
10664441 1.000 3559  60 PHOT -0.15 0.13 PHOT 0.41 0.04 0.43 0.04 6.22 0.28  179
10665436 1.000 3787  59 PHOT  0.07 0.12 PHOT 0.57 0.04 0.59 0.04 5.26 0.24  235
10666689 1.000 3191 288 PHOT  0.34 0.19 PHOT 0.28 0.15 0.28 0.17 7.23 1.41  194
10666943 1.000 3785  58 PHOT  0.02 0.13 PHOT 0.55 0.04 0.58 0.04 5.34 0.26  278
10668092 1.000 3384  49 PHOT -0.25 0.16 PHOT 0.31 0.04 0.31 0.04 7.02 0.31  177
10668098 1.000 3787  56 PHOT -0.18 0.11 PHOT 0.50 0.04 0.53 0.04 5.62 0.24  171
10670119 1.000 3691  60 SPEC -0.11 0.06 SPEC 0.48 0.03 0.51 0.03 5.75 0.21  213
10676126 1.000 3584  54 PHOT  0.00 0.09 SPEC 0.46 0.03 0.48 0.04 5.92 0.22  183
10676422 1.000 3712  62 PHOT  0.13 0.17 PHOT 0.55 0.05 0.57 0.05 5.35 0.30  383
10677397 1.000 3486  56 PHOT  0.18 0.10 PHOT 0.44 0.04 0.46 0.04 6.04 0.23  135
10681421 1.000 3357 270 PHOT  0.25 0.21 PHOT 0.37 0.15 0.38 0.17 6.52 1.10  288
10683958 1.000 3444 251 PHOT -0.17 0.21 PHOT 0.35 0.13 0.36 0.15 6.66 1.01  255
10685148 1.000 3566  59 PHOT -0.21 0.13 PHOT 0.41 0.04 0.42 0.04 6.27 0.28  170
10709619 0.999 3425  59 PHOT  0.00 0.11 PHOT 0.37 0.04 0.38 0.04 6.52 0.27  101
10709857 1.000 3122 284 PHOT  0.03 0.20 PHOT 0.22 0.15 0.21 0.15 7.91 1.76  148
10710233 1.000 3178  58 PHOT -0.10 0.12 PHOT 0.23 0.03 0.22 0.03 7.79 0.35   79
10710711 1.000 3761  58 PHOT -0.28 0.18 PHOT 0.47 0.05 0.49 0.06 5.83 0.34  341
10710753 1.000 3839  46 PHOT -0.01 0.12 PHOT 0.56 0.04 0.59 0.04 5.27 0.22  289
10711003 1.000 2918 321 PHOT  0.14 0.22 PHOT 0.16 0.17 0.16 0.11 8.78 3.00  110
10711897 1.000 3739  44 PHOT -0.24 0.15 PHOT 0.47 0.04 0.49 0.04 5.82 0.26  276
10712956 1.000 3689  57 PHOT -0.34 0.16 PHOT 0.43 0.05 0.45 0.05 6.10 0.32  253
10713157 1.000 3787  57 PHOT  0.02 0.06 SPEC 0.55 0.03 0.58 0.03 5.33 0.20  100
10713276 1.000 3734  58 PHOT -0.09 0.11 PHOT 0.51 0.04 0.53 0.04 5.61 0.24  169
10716410 1.000 3710  62 PHOT -0.22 0.21 PHOT 0.47 0.06 0.49 0.06 5.86 0.37  389
10716694 1.000 3529  59 PHOT  0.10 0.13 PHOT 0.45 0.04 0.47 0.04 5.97 0.27  200
10717575 1.000 3809  59 PHOT  0.01 0.14 PHOT 0.56 0.05 0.58 0.05 5.30 0.27  339
10718101 1.000 3411  43 PHOT -0.46 0.17 PHOT 0.29 0.04 0.29 0.04 7.21 0.32  186
10718806 1.000 3842  59 PHOT -0.01 0.15 PHOT 0.56 0.05 0.59 0.05 5.26 0.27  343
10718859 1.000 3622  57 PHOT  0.38 0.10 PHOT 0.56 0.04 0.58 0.04 5.29 0.21  243
10722210 1.000 3760  56 PHOT -0.28 0.16 PHOT 0.47 0.05 0.49 0.05 5.84 0.30  289
10724336 0.999 3500  59 PHOT  0.08 0.12 PHOT 0.43 0.04 0.45 0.04 6.11 0.26  164
10727884 1.000 3809  59 PHOT  0.11 0.11 PHOT 0.58 0.04 0.61 0.04 5.16 0.23  200
10728438 1.000 3666  59 PHOT -0.03 0.11 PHOT 0.49 0.04 0.51 0.04 5.69 0.23  144
10729684 1.000 3603  55 PHOT -0.33 0.12 PHOT 0.40 0.04 0.41 0.04 6.34 0.27  160
10732063 1.000 3401  55 PHOT -0.16 0.11 PHOT 0.33 0.03 0.34 0.04 6.83 0.26  100
10733307 1.000 3570  58 PHOT -0.35 0.12 PHOT 0.38 0.04 0.39 0.04 6.46 0.27  133
10734057 1.000 3752  56 PHOT -0.21 0.12 PHOT 0.48 0.04 0.51 0.04 5.75 0.25  192
10734449 1.000 3216 271 PHOT -0.24 0.10 PHOT 0.23 0.13 0.22 0.14 7.78 1.48   43
10737192 1.000 3675  60 PHOT -0.07 0.14 PHOT 0.49 0.04 0.51 0.05 5.73 0.28  266
10737373 1.000 3428  58 PHOT -0.50 0.12 PHOT 0.29 0.04 0.29 0.04 7.20 0.32  128
10747081 1.000 3388 249 PHOT -0.42 0.20 PHOT 0.28 0.13 0.28 0.14 7.24 1.17  276
10747652 1.000 3493  58 PHOT -0.31 0.13 PHOT 0.35 0.04 0.36 0.04 6.67 0.29  153
10749536 1.000 3718  57 PHOT -0.25 0.13 PHOT 0.46 0.04 0.48 0.04 5.89 0.27  201
10750514 1.000 3736  19 PHOT -0.19 0.11 PHOT 0.48 0.03 0.50 0.03 5.76 0.17  187
10753072 1.000 3501  58 PHOT -0.38 0.12 PHOT 0.34 0.04 0.35 0.04 6.74 0.29  118
10776058 1.000 3273 276 PHOT -0.08 0.23 PHOT 0.28 0.14 0.28 0.16 7.30 1.31  214
10776176 1.000 3829  60 PHOT  0.05 0.19 PHOT 0.58 0.06 0.60 0.06 5.20 0.32  499
10776847 1.000 3774  59 PHOT -0.26 0.16 PHOT 0.48 0.05 0.50 0.05 5.78 0.32  316
10777226 1.000 2861 249 PHOT  0.07 0.17 PHOT 0.14 0.13 0.15 0.05 9.08 2.82   82
10777410 1.000 3460  59 PHOT -0.09 0.11 PHOT 0.37 0.03 0.39 0.04 6.49 0.26  103
10779603 1.000 3718  45 PHOT -0.44 0.09 PHOT 0.42 0.03 0.43 0.03 6.20 0.22  111
10779605 1.000 3036 281 PHOT  0.16 0.18 PHOT 0.19 0.15 0.19 0.14 8.21 1.97  108
10783929 1.000 3538  45 PHOT -0.48 0.10 PHOT 0.34 0.03 0.35 0.03 6.77 0.24  167
10784067 1.000 3660  52 PHOT -0.50 0.08 PHOT 0.38 0.03 0.40 0.04 6.43 0.23  164
10784657 1.000 3518  59 PHOT -0.25 0.19 PHOT 0.37 0.05 0.39 0.05 6.49 0.35  257
10784750 1.000 3358  59 PHOT -0.22 0.13 PHOT 0.30 0.04 0.30 0.04 7.09 0.31  111
10788479 1.000 3470  59 PHOT -0.45 0.14 PHOT 0.31 0.04 0.32 0.04 6.97 0.32  145
10789552 1.000 3774  49 PHOT -0.04 0.14 PHOT 0.53 0.04 0.56 0.04 5.44 0.25  306
10789884 1.000 3737  40 PHOT -0.31 0.12 PHOT 0.45 0.04 0.47 0.04 5.94 0.23  199
10789903 1.000 3814  60 PHOT  0.04 0.13 PHOT 0.57 0.05 0.59 0.04 5.24 0.26  283
10790812 1.000 3780  45 PHOT  0.06 0.13 PHOT 0.56 0.04 0.58 0.04 5.29 0.23  292
10790838 1.000 3636  59 PHOT  0.15 0.13 PHOT 0.52 0.04 0.54 0.04 5.55 0.26  261
10793757 0.998 3612  59 PHOT  0.12 0.10 PHOT 0.50 0.04 0.52 0.04 5.66 0.24  142
10795891 1.000 3485  56 PHOT -0.17 0.11 PHOT 0.37 0.03 0.38 0.04 6.50 0.26  107
10796844 1.000 3734  37 PHOT -0.15 0.14 PHOT 0.49 0.04 0.52 0.04 5.69 0.23  256
10798521 0.926 3545  53 PHOT -0.36 0.10 PHOT 0.37 0.03 0.38 0.04 6.56 0.25   91
10798828 1.000 3679  47 PHOT -0.36 0.19 PHOT 0.42 0.05 0.44 0.05 6.15 0.34  319
10799195 1.000 3173 287 PHOT  0.20 0.15 PHOT 0.26 0.15 0.26 0.17 7.48 1.52  106
10800330 1.000 3542  53 PHOT -0.31 0.11 PHOT 0.37 0.03 0.39 0.04 6.50 0.25  116
10803272 1.000 3777  52 PHOT -0.20 0.13 PHOT 0.49 0.04 0.52 0.04 5.68 0.25  232
10803430 1.000 3758  45 PHOT -0.29 0.12 PHOT 0.47 0.04 0.49 0.04 5.86 0.24  204
10809258 0.973 3795  58 PHOT -0.11 0.10 PHOT 0.52 0.04 0.55 0.04 5.50 0.23  126
10809344 1.000 3807  52 PHOT -0.09 0.12 PHOT 0.53 0.04 0.56 0.04 5.45 0.24  248
10812504 1.000 3744  45 PHOT -0.33 0.12 PHOT 0.45 0.04 0.47 0.04 5.95 0.25  207
10813078 1.000 3794  56 PHOT -0.07 0.13 PHOT 0.53 0.04 0.56 0.04 5.45 0.26  292
10819154 1.000 3299  47 PHOT -0.32 0.12 PHOT 0.26 0.03 0.26 0.03 7.48 0.28  119
10841791 1.000 3124 291 PHOT  0.20 0.22 PHOT 0.23 0.16 0.23 0.16 7.72 1.69  159
10843322 1.000 3549  59 PHOT -0.38 0.10 SPEC 0.36 0.04 0.37 0.04 6.58 0.27  104
10843766 1.000 3366  56 PHOT -0.34 0.15 PHOT 0.29 0.04 0.29 0.04 7.21 0.33  143
10844360 1.000 3607  60 PHOT -0.14 0.13 PHOT 0.44 0.04 0.46 0.04 6.03 0.27  188
10847670 1.000 3685  59 PHOT -0.35 0.19 PHOT 0.43 0.05 0.44 0.06 6.12 0.36  299
10847910 1.000 3806  46 PHOT  0.18 0.14 PHOT 0.60 0.04 0.62 0.04 5.07 0.24  544
10848709 1.000 3462  61 PHOT  0.06 0.15 PHOT 0.40 0.04 0.42 0.05 6.29 0.30  217
10849890 1.000 3770  59 PHOT -0.12 0.18 PHOT 0.51 0.05 0.54 0.05 5.57 0.32  368
10850139 0.891 3782  50 PHOT -0.52 0.09 SPEC 0.42 0.03 0.43 0.04 6.19 0.23  100
10850518 0.999 3826  58 PHOT  0.35 0.10 SPEC 0.65 0.04 0.67 0.04 4.79 0.21  197
10850794 1.000 3143 292 PHOT  0.34 0.16 PHOT 0.26 0.16 0.26 0.17 7.48 1.55  120
10853806 1.000 3742  39 PHOT -0.42 0.09 PHOT 0.43 0.03 0.45 0.03 6.09 0.20  151
10857583 0.990 3689  59 PHOT -0.14 0.11 PHOT 0.48 0.04 0.50 0.04 5.80 0.25  161
10857982 1.000 3492  54 PHOT -0.30 0.17 PHOT 0.35 0.04 0.36 0.05 6.66 0.32  210
10859650 1.000 3201  60 PHOT -0.18 0.14 PHOT 0.23 0.03 0.23 0.04 7.77 0.37  100
10860741 1.000 3078 285 PHOT -0.00 0.10 PHOT 0.20 0.14 0.19 0.13 8.18 1.83   30
10861090 1.000 3568  58 PHOT -0.20 0.12 PHOT 0.41 0.04 0.42 0.04 6.25 0.26  140
10862264 1.000 3827  51 PHOT -0.11 0.16 PHOT 0.53 0.05 0.56 0.05 5.44 0.28  275
10862550 1.000 3597  59 PHOT -0.40 0.12 PHOT 0.38 0.04 0.39 0.04 6.46 0.28  140
10863494 1.000 3800  52 PHOT -0.03 0.11 PHOT 0.55 0.04 0.57 0.04 5.37 0.22  210
10866693 1.000 3824  63 PHOT  0.08 0.18 PHOT 0.58 0.06 0.61 0.05 5.17 0.32  497
10872868 1.000 3517  60 PHOT -0.15 0.11 PHOT 0.39 0.04 0.41 0.04 6.36 0.26  119
10873011 1.000 3574  52 PHOT -0.03 0.11 PHOT 0.45 0.03 0.47 0.04 5.99 0.23  157
10873773 1.000 2881 211 PHOT  0.20 0.13 PHOT 0.15 0.11 0.16 0.06 8.85 2.06   80
10878999 0.998 3113 279 PHOT -0.11 0.13 PHOT 0.20 0.14 0.19 0.13 8.13 1.76   73
10880006 1.000 3111 285 PHOT  0.01 0.16 PHOT 0.21 0.15 0.21 0.15 7.99 1.82   94
10880264 1.000 3120 288 PHOT -0.04 0.17 PHOT 0.21 0.14 0.20 0.14 8.01 1.73  115
10880514 1.000 3408  56 PHOT -0.20 0.13 PHOT 0.33 0.04 0.33 0.04 6.85 0.29  132
10880655 1.000 3566  59 PHOT -0.11 0.12 PHOT 0.43 0.04 0.44 0.04 6.13 0.27  173
10904028 1.000 3421  58 PHOT -0.22 0.18 PHOT 0.33 0.04 0.34 0.05 6.82 0.34  204
10904510 1.000 3656  61 PHOT -0.07 0.19 PHOT 0.48 0.05 0.50 0.06 5.78 0.33  374
10904621 1.000 3633  55 PHOT -0.10 0.13 PHOT 0.46 0.04 0.48 0.04 5.90 0.26  210
10905105 1.000 3614  57 PHOT -0.07 0.12 PHOT 0.46 0.04 0.48 0.04 5.92 0.25  191
10905192 1.000 3161  60 PHOT -0.12 0.14 PHOT 0.22 0.03 0.21 0.03 7.90 0.38   94
10905746 0.995 3656  60 SPEC -0.30 0.08 SPEC 0.43 0.03 0.44 0.04 6.13 0.24   54
10907400 1.000 3403  53 PHOT -0.11 0.10 PHOT 0.34 0.03 0.35 0.03 6.76 0.25   82
10907415 0.999 3420  58 PHOT -0.11 0.10 PHOT 0.35 0.03 0.36 0.04 6.68 0.26   76
10908687 1.000 3613  61 PHOT -0.29 0.17 PHOT 0.41 0.05 0.42 0.05 6.24 0.34  256
10909109 1.000 3725  56 PHOT -0.22 0.11 PHOT 0.47 0.04 0.49 0.04 5.82 0.25  165
10909180 1.000 3512  58 PHOT -0.24 0.15 PHOT 0.37 0.04 0.38 0.05 6.51 0.30  180
10909367 1.000 3785  55 PHOT -0.09 0.10 PHOT 0.53 0.04 0.55 0.04 5.49 0.22  136
10909979 1.000 3587  61 PHOT  0.44 0.13 PHOT 0.55 0.04 0.58 0.04 5.34 0.24  408
10910553 1.000 3178 283 PHOT  0.16 0.13 PHOT 0.26 0.15 0.25 0.16 7.49 1.50   89
10911018 1.000 3136 283 PHOT  0.13 0.11 PHOT 0.23 0.15 0.23 0.16 7.73 1.63   27
10911060 1.000 3215  59 PHOT  0.07 0.14 PHOT 0.27 0.04 0.26 0.04 7.41 0.34  111
10914307 1.000 3732  58 PHOT  0.11 0.10 PHOT 0.55 0.04 0.58 0.04 5.32 0.23  160
10916665 1.000 3791  58 PHOT -0.09 0.16 PHOT 0.53 0.05 0.55 0.05 5.49 0.29  340
10917536 1.000 3490  58 PHOT -0.20 0.13 PHOT 0.37 0.04 0.38 0.04 6.52 0.28  154
10920281 1.000 3762  59 PHOT -0.07 0.13 PHOT 0.52 0.04 0.55 0.04 5.51 0.26  241
10921009 1.000 3074 284 PHOT -0.04 0.15 PHOT 0.19 0.14 0.19 0.13 8.25 1.89   88
10921076 1.000 3494  58 PHOT -0.23 0.10 PHOT 0.37 0.03 0.38 0.04 6.55 0.26   95
10922569 1.000 3751  50 PHOT -0.26 0.11 PHOT 0.47 0.04 0.49 0.04 5.82 0.23  178
10924100 1.000 3355  56 PHOT -0.21 0.16 PHOT 0.30 0.04 0.30 0.04 7.09 0.32  159
10924762 0.998 3097 287 PHOT  0.09 0.14 PHOT 0.21 0.15 0.21 0.15 7.98 1.82   77
10931959 1.000 3418  53 PHOT -0.29 0.10 PHOT 0.32 0.03 0.32 0.04 6.93 0.26   90
10932417 1.000 3315  53 PHOT -0.32 0.10 PHOT 0.27 0.03 0.26 0.03 7.41 0.29   61
10934587 1.000 3724  58 PHOT  0.01 0.13 PHOT 0.53 0.04 0.55 0.04 5.48 0.26  239
10936170 1.000 3756  55 PHOT -0.30 0.11 PHOT 0.46 0.04 0.48 0.04 5.88 0.25  167
10938188 0.978 3567  59 PHOT -0.09 0.10 PHOT 0.43 0.04 0.45 0.04 6.10 0.24   99
10959049 1.000 3168 280 PHOT -0.09 0.19 PHOT 0.23 0.14 0.22 0.14 7.82 1.57  133
10959566 1.000 3591  51 PHOT -0.47 0.08 PHOT 0.36 0.03 0.37 0.03 6.59 0.23   48
10960118 1.000 3731  37 PHOT -0.25 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  231
10960296 1.000 3776  57 PHOT -0.05 0.13 PHOT 0.53 0.04 0.56 0.04 5.45 0.26  270
10960422 1.000 3762  44 PHOT -0.07 0.14 PHOT 0.52 0.04 0.55 0.04 5.51 0.25  310
10960429 1.000 3711  59 PHOT  0.08 0.16 PHOT 0.54 0.05 0.56 0.05 5.42 0.29  353
10960823 1.000 3649  60 PHOT  0.08 0.12 PHOT 0.51 0.04 0.53 0.04 5.60 0.26  226
10961247 1.000 3738  56 PHOT -0.29 0.09 PHOT 0.46 0.03 0.48 0.04 5.90 0.23   56
10963429 1.000 3601  58 PHOT -0.08 0.11 PHOT 0.45 0.04 0.47 0.04 5.97 0.25  149
10964860 1.000 3179  56 PHOT -0.25 0.13 PHOT 0.21 0.03 0.21 0.03 7.97 0.37   91
10966125 1.000 3643  59 PHOT -0.39 0.16 PHOT 0.40 0.05 0.42 0.05 6.30 0.32  237
10966172 1.000 3556  59 PHOT  0.05 0.13 PHOT 0.45 0.04 0.47 0.04 5.95 0.27  195
10969707 1.000 3837  56 PHOT -0.07 0.15 PHOT 0.55 0.05 0.57 0.05 5.36 0.28  337
10972910 1.000 3541  56 PHOT -0.02 0.14 PHOT 0.43 0.04 0.45 0.04 6.10 0.27  219
10973447 1.000 3555  59 PHOT -0.15 0.12 PHOT 0.41 0.04 0.43 0.04 6.23 0.26  146
10975238 1.000 3793  57 PHOT -0.08 0.11 PHOT 0.53 0.04 0.55 0.04 5.46 0.24  201
10975568 1.000 3759  56 PHOT -0.26 0.12 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  194
10976811 1.000 2993 263 PHOT  0.15 0.16 PHOT 0.18 0.14 0.17 0.12 8.43 2.04   89
10977104 1.000 3082 287 PHOT -0.12 0.12 PHOT 0.19 0.14 0.18 0.13 8.31 1.95  118
10979716 1.000 3817  50 PHOT -0.18 0.14 PHOT 0.51 0.04 0.54 0.04 5.57 0.26  277
10983961 1.000 3398  57 PHOT -0.37 0.12 PHOT 0.30 0.03 0.30 0.04 7.13 0.31  122
10990886 1.000 3825  60 SPEC  0.20 0.08 SPEC 0.61 0.04 0.63 0.04 5.00 0.21  156
10990889 1.000 3467  55 PHOT -0.29 0.10 PHOT 0.34 0.03 0.35 0.04 6.74 0.26   95
10991155 1.000 3372  43 PHOT  0.11 0.10 PHOT 0.36 0.03 0.37 0.03 6.61 0.21   95
10991555 1.000 3829  14 PHOT -0.12 0.10 PHOT 0.53 0.03 0.56 0.03 5.45 0.15  191
10992809 1.000 3489  59 PHOT -0.09 0.11 PHOT 0.39 0.04 0.40 0.04 6.38 0.26  129
11013072 1.000 3597  58 PHOT -0.04 0.13 PHOT 0.45 0.04 0.47 0.04 5.93 0.26  197
11013096 1.000 3768  58 PHOT  0.09 0.11 PHOT 0.56 0.04 0.59 0.04 5.28 0.23  202
11014396 1.000 3899  59 PHOT  0.23 0.14 PHOT 0.64 0.05 0.66 0.04 4.83 0.26  697
11014954 1.000 3133 279 PHOT -0.12 0.14 PHOT 0.21 0.14 0.20 0.14 8.04 1.69   80
11015032 1.000 3818  55 PHOT -0.16 0.14 PHOT 0.52 0.05 0.54 0.05 5.54 0.27  292
11015175 1.000 3432  53 PHOT -0.24 0.12 PHOT 0.33 0.03 0.34 0.04 6.81 0.27  110
11017110 1.000 3653  60 PHOT -0.16 0.15 PHOT 0.45 0.05 0.48 0.05 5.93 0.30  246
11017355 1.000 3418  56 PHOT -0.16 0.13 PHOT 0.34 0.04 0.35 0.04 6.76 0.28  139
11017875 1.000 3711  56 PHOT -0.25 0.13 PHOT 0.46 0.04 0.48 0.04 5.91 0.27  205
11018382 1.000 3805  61 PHOT  0.01 0.21 PHOT 0.56 0.06 0.58 0.06 5.30 0.35  490
11018954 0.995 3899 179 PHOT -0.02 0.06 SPEC 0.58 0.09 0.60 0.09 5.19 0.51   52
11019428 1.000 3812  58 PHOT  0.08 0.15 PHOT 0.58 0.05 0.60 0.05 5.19 0.28  408
11025770 1.000 3400  58 PHOT  0.04 0.10 PHOT 0.36 0.03 0.37 0.04 6.57 0.26   74
11026717 1.000 3534  59 PHOT  0.10 0.16 PHOT 0.45 0.04 0.47 0.05 5.96 0.29  271
11027877 1.000 3351  58 PHOT -0.32 0.12 PHOT 0.28 0.03 0.28 0.04 7.25 0.31  101
11028123 1.000 3636  60 PHOT -0.03 0.13 PHOT 0.48 0.04 0.50 0.04 5.79 0.26  216
11028184 1.000 3539  54 PHOT -0.10 0.11 PHOT 0.41 0.03 0.43 0.04 6.21 0.24  138
11028391 1.000 3015 275 PHOT  0.10 0.15 PHOT 0.18 0.15 0.18 0.12 8.38 2.08   94
11031515 1.000 3742  53 PHOT -0.39 0.09 PHOT 0.44 0.03 0.45 0.04 6.06 0.22   89
11031746 1.000 3546  55 PHOT  0.09 0.12 PHOT 0.46 0.04 0.48 0.04 5.93 0.25  190
11033251 0.999 3802  57 PHOT -0.11 0.12 PHOT 0.52 0.04 0.55 0.04 5.49 0.24  211
11034335 1.000 3476  59 PHOT -0.05 0.12 PHOT 0.39 0.04 0.40 0.04 6.38 0.27  142
11036956 1.000 3640  58 PHOT -0.06 0.13 PHOT 0.47 0.04 0.49 0.04 5.83 0.26  212
11042622 1.000 3326  49 PHOT -0.58 0.16 PHOT 0.23 0.03 0.23 0.03 7.75 0.36  106
11042875 1.000 3793  50 PHOT -0.12 0.12 PHOT 0.52 0.04 0.54 0.04 5.52 0.23  234
11043244 0.995 3821  59 PHOT -0.02 0.09 PHOT 0.56 0.04 0.58 0.04 5.31 0.22   92
11043484 1.000 3741  31 PHOT -0.26 0.14 PHOT 0.47 0.04 0.49 0.04 5.84 0.24  265
11043789 1.000 3096 288 PHOT  0.28 0.14 PHOT 0.23 0.15 0.22 0.16 7.78 1.69   87
11044731 1.000 3748  51 PHOT -0.22 0.13 PHOT 0.48 0.04 0.50 0.04 5.78 0.26  241
11046698 1.000 3584 146 PHOT -0.38 0.22 PHOT 0.38 0.09 0.39 0.10 6.47 0.64  159
11067941 1.000 3461  56 PHOT -0.30 0.10 PHOT 0.34 0.03 0.34 0.04 6.78 0.27   84
11068804 1.000 3171 289 PHOT  0.32 0.17 PHOT 0.27 0.15 0.27 0.17 7.35 1.47  137
11068835 1.000 3650  59 PHOT -0.23 0.17 PHOT 0.44 0.05 0.46 0.05 6.04 0.32  283
11069034 1.000 3473  60 PHOT -0.07 0.13 PHOT 0.38 0.04 0.40 0.04 6.42 0.28  160
11069344 1.000 3572  59 PHOT -0.01 0.11 PHOT 0.45 0.04 0.47 0.04 5.97 0.25  158
11069586 1.000 3215 278 PHOT  0.17 0.16 PHOT 0.28 0.15 0.28 0.17 7.29 1.39  136
11070966 1.000 3641  56 PHOT -0.26 0.12 PHOT 0.43 0.04 0.44 0.04 6.12 0.26  158
11071041 1.000 3639  57 PHOT  0.06 0.10 PHOT 0.50 0.04 0.52 0.04 5.66 0.23  143
11072090 1.000 3085 292 PHOT -0.07 0.18 PHOT 0.19 0.15 0.19 0.13 8.22 1.92  126
11073120 1.000 3597  59 PHOT  0.01 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.27  207
11073492 1.000 3400  53 PHOT -0.13 0.13 PHOT 0.34 0.03 0.34 0.04 6.79 0.27  140
11073533 1.000 3286 277 PHOT  0.01 0.19 PHOT 0.30 0.15 0.30 0.17 7.13 1.33  187
11074746 1.000 3768  57 PHOT -0.09 0.17 PHOT 0.52 0.05 0.54 0.05 5.52 0.30  363
11075119 1.000 3708  54 PHOT -0.41 0.17 PHOT 0.42 0.05 0.44 0.05 6.17 0.33  261
11075611 1.000 3543  58 PHOT  0.16 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  147
11075633 1.000 3727  58 PHOT -0.02 0.15 PHOT 0.52 0.05 0.54 0.05 5.53 0.27  293
11075688 1.000 3556 177 PHOT -0.03 0.26 PHOT 0.44 0.10 0.45 0.11 6.06 0.69  257
11075709 1.000 3527  59 PHOT  0.03 0.13 PHOT 0.43 0.04 0.45 0.04 6.07 0.27  183
11075917 1.000 3796  57 PHOT  0.09 0.13 PHOT 0.57 0.05 0.60 0.04 5.20 0.26  313
11081359 1.000 3679  51 PHOT -0.34 0.10 PHOT 0.42 0.03 0.44 0.04 6.13 0.24  130
11083299 1.000 3715 212 PHOT -0.51 0.11 PHOT 0.40 0.11 0.41 0.12 6.32 0.78  249
11083500 1.000 3828  53 PHOT  0.08 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.23  284
11085850 1.000 3779  48 PHOT -0.25 0.10 PHOT 0.48 0.03 0.51 0.04 5.74 0.22  157
11086755 1.000 3595  55 PHOT -0.29 0.10 PHOT 0.40 0.03 0.42 0.04 6.30 0.24   94
11087095 1.000 3773  44 PHOT -0.35 0.10 PHOT 0.46 0.03 0.48 0.04 5.92 0.22  217
11087368 0.977 3306  57 PHOT -0.19 0.09 PHOT 0.28 0.03 0.28 0.03 7.28 0.29   31
11091294 1.000 3753  40 PHOT -0.11 0.16 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  327
11091336 1.000 3583  49 PHOT -0.34 0.13 PHOT 0.39 0.04 0.40 0.04 6.40 0.27  181
11092783 1.000 3808  50 PHOT  0.11 0.13 PHOT 0.58 0.04 0.61 0.04 5.15 0.23  361
11093193 0.999 3141 287 PHOT  0.16 0.14 PHOT 0.24 0.15 0.23 0.16 7.69 1.63   95
11098113 1.000 3526  59 PHOT -0.25 0.13 PHOT 0.38 0.04 0.39 0.04 6.47 0.29  159
11121922 1.000 3644  60 PHOT -0.09 0.16 PHOT 0.47 0.05 0.49 0.05 5.85 0.30  284
11122350 1.000 3817  60 PHOT  0.08 0.17 PHOT 0.58 0.05 0.60 0.05 5.18 0.30  420
11122711 1.000 3739  55 PHOT -0.68 0.13 SPEC 0.37 0.04 0.38 0.05 6.56 0.32  188
11124072 1.000 3660  57 PHOT -0.30 0.12 PHOT 0.43 0.04 0.44 0.04 6.12 0.27  176
11124203 0.999 3661  55 PHOT  0.07 0.10 PHOT 0.51 0.04 0.54 0.04 5.57 0.22  118
11124523 1.000 3611 165 PHOT -0.17 0.06 SPEC 0.43 0.08 0.45 0.09 6.07 0.56  209
11124589 1.000 3158 281 PHOT  0.03 0.21 PHOT 0.23 0.15 0.23 0.16 7.74 1.64  150
11126300 1.000 3299 265 PHOT -0.04 0.16 PHOT 0.30 0.13 0.30 0.15 7.12 1.18  141
11127082 1.000 3377  33 PHOT -0.56 0.12 PHOT 0.26 0.03 0.25 0.03 7.50 0.25   90
11127129 1.000 3734  39 PHOT -0.29 0.09 PHOT 0.46 0.03 0.48 0.03 5.91 0.19  108
11127557 1.000 3083 286 PHOT  0.10 0.17 PHOT 0.21 0.15 0.20 0.15 8.04 1.86  101
11128684 1.000 3619 157 PHOT -0.20 0.26 PHOT 0.43 0.10 0.45 0.11 6.09 0.65  297
11129075 1.000 3827  54 PHOT  0.08 0.10 PHOT 0.58 0.04 0.61 0.04 5.16 0.22  215
11133485 1.000 3721  49 PHOT -0.46 0.15 PHOT 0.41 0.04 0.43 0.05 6.22 0.30  265
11133944 1.000 3318  52 PHOT -0.55 0.09 PHOT 0.23 0.03 0.23 0.03 7.74 0.31  115
11137723 1.000 3350  56 PHOT -0.18 0.10 PHOT 0.30 0.03 0.30 0.04 7.08 0.28   78
11137924 1.000 3531  29 PHOT  0.19 0.08 PHOT 0.47 0.02 0.49 0.02 5.86 0.14  133
11140358 1.000 3144 282 PHOT -0.24 0.14 PHOT 0.20 0.14 0.19 0.13 8.13 1.78  115
11140425 1.000 3506  53 PHOT -0.43 0.18 PHOT 0.33 0.04 0.34 0.05 6.81 0.35  221
11140792 1.000 3642  59 PHOT  0.05 0.12 PHOT 0.50 0.04 0.52 0.04 5.66 0.25  205
11143395 1.000 3044 281 PHOT -0.04 0.10 PHOT 0.18 0.14 0.18 0.12 8.41 2.01   42
11145819 0.999 3330  47 PHOT -0.12 0.09 PHOT 0.30 0.03 0.30 0.03 7.08 0.24   57
11147271 1.000 3386  56 PHOT -0.25 0.11 PHOT 0.31 0.03 0.31 0.04 7.01 0.28   90
11152189 1.000 3741  52 PHOT -0.33 0.14 PHOT 0.45 0.04 0.47 0.05 5.95 0.28  241
11175820 1.000 3716 148 PHOT  0.07 0.17 PHOT 0.54 0.09 0.56 0.09 5.43 0.52  474
11175865 1.000 3155 283 PHOT  0.04 0.12 PHOT 0.23 0.15 0.23 0.16 7.74 1.64   64
11175934 1.000 3051 280 PHOT -0.26 0.04 PHOT 0.16 0.14 0.16 0.10 8.65 2.25   90
11181126 1.000 3729  45 PHOT -0.40 0.14 PHOT 0.43 0.04 0.45 0.04 6.10 0.27  235
11181373 1.000 3543  59 PHOT -0.13 0.14 PHOT 0.41 0.04 0.42 0.04 6.24 0.28  194
11181964 1.000 3164 293 PHOT  0.23 0.21 PHOT 0.26 0.16 0.26 0.17 7.48 1.56  172
11182990 1.000 3170 281 PHOT -0.04 0.15 PHOT 0.23 0.14 0.23 0.15 7.75 1.53  104
11186824 1.000 3209  56 PHOT  0.03 0.16 PHOT 0.26 0.03 0.26 0.04 7.47 0.35  129
11187207 1.000 3595  58 PHOT -0.38 0.11 PHOT 0.38 0.04 0.39 0.04 6.44 0.27  122
11187320 1.000 3252 275 PHOT -0.03 0.26 PHOT 0.27 0.14 0.27 0.15 7.34 1.33  236
11187837 1.000 3858  60 SPEC -0.08 0.09 SPEC 0.55 0.04 0.57 0.04 5.34 0.22  276
11188196 1.000 3806  54 PHOT -0.15 0.10 PHOT 0.52 0.04 0.54 0.04 5.54 0.22  152
11188536 1.000 3836  60 PHOT -0.07 0.15 PHOT 0.55 0.05 0.57 0.05 5.37 0.28  334
11192235 1.000 3900  60 SPEC -0.22 0.11 SPEC 0.52 0.04 0.55 0.04 5.50 0.25  272
11192333 1.000 3565  58 PHOT -0.06 0.14 PHOT 0.44 0.04 0.45 0.04 6.06 0.27  205
11193890 1.000 3773  60 PHOT -0.17 0.14 PHOT 0.50 0.05 0.52 0.05 5.65 0.28  258
11196403 0.963 3805  48 PHOT -0.14 0.09 PHOT 0.52 0.03 0.54 0.03 5.53 0.20  114
11196417 0.682 3246 275 PHOT  0.03 0.11 PHOT 0.28 0.15 0.28 0.16 7.30 1.37   65
11198853 0.999 3100 288 PHOT  0.22 0.14 PHOT 0.23 0.15 0.22 0.16 7.82 1.72   86
11200061 1.000 3237 277 PHOT  0.03 0.20 PHOT 0.27 0.15 0.27 0.16 7.34 1.41  177
11200069 1.000 3583  55 PHOT  0.08 0.13 PHOT 0.47 0.04 0.50 0.04 5.81 0.25  212
11228802 1.000 3490 168 PHOT -0.38 0.27 PHOT 0.34 0.10 0.34 0.11 6.79 0.78  198
11229244 1.000 3657  58 PHOT -0.10 0.12 SPEC 0.47 0.04 0.49 0.04 5.83 0.25  185
11230520 1.000 3051 284 PHOT  0.21 0.18 PHOT 0.20 0.15 0.20 0.15 8.08 1.88  108
11234990 1.000 3612  58 PHOT -0.03 0.14 PHOT 0.46 0.04 0.49 0.05 5.87 0.27  247
11236987 1.000 3658  28 PHOT -0.49 0.19 PHOT 0.38 0.04 0.40 0.05 6.42 0.33  302
11237082 1.000 3331  61 PHOT -0.21 0.15 PHOT 0.29 0.04 0.29 0.04 7.19 0.34  141
11237304 1.000 3846  56 PHOT  0.25 0.12 PHOT 0.63 0.04 0.65 0.04 4.89 0.23  335
11240969 1.000 3542  57 PHOT -0.44 0.05 SPEC 0.35 0.03 0.36 0.03 6.70 0.24  126
11241109 1.000 3425  56 PHOT -0.38 0.09 PHOT 0.31 0.03 0.31 0.04 7.04 0.27   52
11242205 1.000 2977 264 PHOT  0.23 0.23 PHOT 0.18 0.14 0.18 0.12 8.43 2.04  126
11242724 1.000 3690  25 PHOT -0.20 0.10 PHOT 0.46 0.03 0.48 0.03 5.88 0.18  190
11243269 1.000 3790  62 PHOT -0.17 0.20 PHOT 0.51 0.06 0.53 0.06 5.61 0.36  437
11243547 1.000 3761  51 PHOT -0.14 0.11 PHOT 0.50 0.04 0.53 0.04 5.62 0.22  166
11243933 1.000 3769  56 PHOT -0.23 0.19 PHOT 0.49 0.05 0.51 0.06 5.74 0.34  374
11244150 1.000 3724  53 PHOT -0.09 0.11 PHOT 0.50 0.04 0.52 0.04 5.64 0.22  169
11245261 1.000 3619  57 PHOT -0.12 0.12 PHOT 0.45 0.04 0.47 0.04 5.97 0.25  178
11245312 1.000 3474 169 PHOT -0.34 0.28 PHOT 0.34 0.10 0.34 0.11 6.79 0.79  213
11245482 1.000 3569 153 PHOT -0.65 0.28 PHOT 0.32 0.09 0.32 0.11 6.96 0.80  229
11246355 1.000 3783  44 PHOT -0.11 0.10 PHOT 0.52 0.03 0.54 0.03 5.52 0.20  155
11250701 1.000 3682  60 PHOT -0.01 0.16 PHOT 0.50 0.05 0.53 0.05 5.63 0.29  317
11251458 1.000 3691  36 PHOT -0.35 0.13 PHOT 0.43 0.04 0.45 0.04 6.12 0.24  215
11251525 1.000 3676 155 PHOT  0.35 0.17 PHOT 0.58 0.09 0.61 0.09 5.16 0.51  305
11251839 1.000 3411 257 PHOT -0.16 0.11 PHOT 0.34 0.13 0.34 0.15 6.79 1.04   92
11254493 1.000 3847  59 PHOT -0.01 0.13 PHOT 0.57 0.04 0.59 0.04 5.25 0.26  297
11284257 1.000 3335 191 PHOT  0.31 0.20 PHOT 0.37 0.11 0.38 0.12 6.55 0.80  251
11285727 1.000 3738  59 PHOT -0.20 0.12 PHOT 0.48 0.04 0.50 0.04 5.77 0.26  190
11285877 1.000 3471 116 PHOT -0.70 0.28 PHOT 0.27 0.08 0.27 0.08 7.36 0.73  218
11287362 1.000 3413  56 PHOT -0.36 0.15 PHOT 0.30 0.04 0.31 0.04 7.05 0.32  160
11287438 1.000 3162 286 PHOT  0.28 0.18 PHOT 0.26 0.15 0.26 0.17 7.45 1.50  140
11288509 1.000 3607  58 PHOT -0.31 0.13 PHOT 0.40 0.04 0.42 0.04 6.29 0.28  170
11288659 1.000 3786  58 PHOT  0.06 0.11 PHOT 0.56 0.04 0.59 0.04 5.27 0.24  213
11289021 1.000 3243 267 PHOT -0.36 0.09 PHOT 0.23 0.13 0.22 0.14 7.81 1.48   53
11293744 1.000 3707  31 PHOT -0.36 0.17 PHOT 0.43 0.04 0.45 0.05 6.08 0.30  305
11293949 1.000 3114 283 PHOT -0.03 0.10 PHOT 0.21 0.14 0.20 0.14 8.04 1.72   31
11295354 1.000 3719  59 PHOT -0.29 0.15 PHOT 0.45 0.05 0.47 0.05 5.94 0.30  248
11295657 1.000 3597 180 PHOT  0.15 0.29 PHOT 0.49 0.11 0.52 0.12 5.68 0.70  402
11296078 1.000 3505  56 PHOT -0.21 0.12 PHOT 0.38 0.04 0.39 0.04 6.48 0.27  153
11297141 1.000 3540  59 PHOT -0.15 0.10 PHOT 0.40 0.04 0.42 0.04 6.28 0.25   93
11298135 1.000 3369  46 PHOT -0.54 0.03 PHOT 0.26 0.02 0.25 0.03 7.51 0.23   90
11298815 1.000 3776  53 PHOT -0.23 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.26  231
11299032 1.000 3542 169 PHOT -0.10 0.27 PHOT 0.42 0.10 0.43 0.11 6.20 0.69  283
11299900 1.000 3867  57 PHOT  0.19 0.12 PHOT 0.62 0.04 0.65 0.04 4.93 0.23  373
11303706 1.000 3589  60 PHOT  0.04 0.13 PHOT 0.47 0.04 0.49 0.05 5.84 0.27  217
11304296 1.000 3708  56 PHOT -0.31 0.19 PHOT 0.44 0.05 0.46 0.06 6.01 0.35  310
11305240 1.000 3836  60 PHOT  0.06 0.12 PHOT 0.58 0.04 0.60 0.04 5.18 0.25  284
11305274 1.000 3730  60 PHOT -0.15 0.14 PHOT 0.49 0.04 0.51 0.05 5.71 0.28  250
11305432 1.000 3564  57 PHOT -0.18 0.13 PHOT 0.41 0.04 0.43 0.04 6.23 0.27  176
11305467 1.000 3663  51 PHOT -0.49 0.19 PHOT 0.39 0.05 0.40 0.06 6.41 0.36  287
11307917 1.000 3483  63 PHOT -0.10 0.18 PHOT 0.38 0.05 0.40 0.05 6.42 0.34  254
11308755 1.000 3742 215 PHOT -0.22 0.10 PHOT 0.48 0.11 0.50 0.12 5.79 0.69  104
11309213 1.000 3765  57 PHOT  0.15 0.13 PHOT 0.58 0.04 0.60 0.04 5.20 0.25  334
11337141 1.000 3800  60 SPEC -0.44 0.09 SPEC 0.44 0.04 0.46 0.04 6.02 0.25  143
11339156 1.000 3317 275 PHOT  0.21 0.21 PHOT 0.34 0.15 0.35 0.17 6.74 1.19  239
11339795 1.000 3421  55 PHOT -0.35 0.09 PHOT 0.31 0.03 0.31 0.04 7.01 0.27   79
11340484 1.000 3563  54 PHOT  0.24 0.16 PHOT 0.49 0.04 0.52 0.05 5.68 0.27  316
11341162 1.000 3581 241 PHOT  0.02 0.12 PHOT 0.46 0.13 0.48 0.14 5.90 0.85  167
11341823 1.000 3573 168 PHOT -0.17 0.28 PHOT 0.42 0.10 0.43 0.11 6.20 0.70  263
11343461 1.000 3613  57 PHOT  0.16 0.13 PHOT 0.51 0.04 0.53 0.04 5.61 0.25  258
11347963 1.000 3766  58 PHOT  0.36 0.10 PHOT 0.63 0.04 0.65 0.04 4.91 0.21  343
11348997 1.000 3635  60 SPEC  0.08 0.09 SPEC 0.50 0.04 0.52 0.04 5.64 0.23  223
11349556 1.000 3742  57 PHOT -0.17 0.14 PHOT 0.49 0.04 0.51 0.05 5.72 0.28  255
11350063 1.000 3468  54 PHOT -0.21 0.12 PHOT 0.36 0.03 0.37 0.04 6.62 0.27  142
11350555 1.000 3810  60 PHOT  0.11 0.13 PHOT 0.58 0.05 0.61 0.04 5.15 0.26  324
11350698 1.000 3167 271 PHOT -0.37 0.10 PHOT 0.20 0.13 0.19 0.12 8.20 1.76   71
11350909 1.000 3189 281 PHOT -0.04 0.20 PHOT 0.24 0.14 0.24 0.15 7.66 1.49  149
11352541 1.000 3833  54 PHOT  0.07 0.14 PHOT 0.58 0.05 0.61 0.04 5.17 0.26  352
11357275 1.000 3757  58 PHOT -0.10 0.19 PHOT 0.51 0.06 0.54 0.06 5.57 0.34  420
11357841 1.000 3726 217 PHOT -0.42 0.18 PHOT 0.42 0.12 0.44 0.13 6.15 0.80  302
11358145 1.000 3517  62 PHOT -0.23 0.18 PHOT 0.38 0.05 0.39 0.05 6.47 0.34  241
11359819 1.000 3570  62 PHOT -0.14 0.17 PHOT 0.42 0.05 0.44 0.05 6.16 0.32  269
11359967 1.000 3688  59 PHOT -0.02 0.17 PHOT 0.50 0.05 0.53 0.05 5.63 0.30  363
11360739 1.000 3630  59 PHOT -0.42 0.13 PHOT 0.39 0.04 0.40 0.05 6.39 0.29  175
11389341 1.000 3631  53 PHOT -0.30 0.10 PHOT 0.42 0.03 0.43 0.04 6.20 0.23   88
11389346 1.000 3284  50 PHOT -0.05 0.16 PHOT 0.29 0.03 0.29 0.04 7.21 0.30  153
11389563 1.000 3611  58 PHOT -0.24 0.13 PHOT 0.42 0.04 0.44 0.04 6.18 0.28  181
11390683 1.000 3862  55 PHOT  0.18 0.11 PHOT 0.62 0.04 0.64 0.04 4.95 0.22  300
11390731 1.000 3626  47 PHOT -0.51 0.15 PHOT 0.37 0.04 0.38 0.04 6.54 0.30  293
11391176 1.000 3499  60 PHOT  0.06 0.16 PHOT 0.42 0.04 0.44 0.05 6.15 0.31  260
11393472 0.999 3563  59 PHOT -0.20 0.17 PHOT 0.41 0.05 0.42 0.05 6.26 0.32  253
11393486 1.000 3681  53 PHOT -0.39 0.20 PHOT 0.41 0.05 0.43 0.06 6.20 0.37  340
11395102 1.000 3756  62 PHOT  0.04 0.18 PHOT 0.55 0.06 0.57 0.06 5.37 0.32  433
11395206 0.690 3621  59 PHOT -0.02 0.09 PHOT 0.47 0.04 0.49 0.04 5.82 0.23   77
11395810 1.000 3278 272 PHOT  0.00 0.18 PHOT 0.29 0.15 0.29 0.16 7.17 1.32  170
11395884 1.000 3507  63 PHOT -0.19 0.19 PHOT 0.38 0.05 0.39 0.05 6.46 0.35  254
11402605 1.000 3811  62 PHOT -0.04 0.21 PHOT 0.55 0.06 0.57 0.06 5.37 0.36  502
11403688 0.999 3801  53 PHOT -0.11 0.11 PHOT 0.53 0.04 0.55 0.04 5.49 0.23  177
11405197 0.999 3747  55 PHOT -0.16 0.11 PHOT 0.49 0.04 0.52 0.04 5.69 0.24  179
11407953 1.000 3203 280 PHOT -0.19 0.17 PHOT 0.23 0.14 0.23 0.15 7.78 1.54  134
11410406 1.000 3405  57 PHOT -0.39 0.14 PHOT 0.30 0.04 0.30 0.04 7.14 0.32  138
11411768 1.000 3602  58 PHOT -0.43 0.12 PHOT 0.37 0.04 0.39 0.04 6.50 0.29  164
11412096 1.000 3731  56 PHOT -0.26 0.12 PHOT 0.46 0.04 0.48 0.04 5.88 0.25  186
11415766 1.000 3727  56 PHOT -0.24 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  160
11415793 1.000 3820  51 PHOT  0.14 0.10 PHOT 0.60 0.04 0.62 0.03 5.09 0.20  219
11416320 1.000 3709  53 PHOT -0.09 0.09 PHOT 0.50 0.03 0.52 0.04 5.67 0.21  210
11441506 1.000 3489  56 PHOT -0.46 0.13 PHOT 0.32 0.04 0.33 0.04 6.91 0.31  168
11441553 1.000 3536  60 PHOT -0.09 0.11 PHOT 0.41 0.04 0.43 0.04 6.21 0.26  133
11441938 1.000 3793  45 PHOT  0.11 0.10 SPEC 0.58 0.03 0.60 0.03 5.18 0.20  207
11442047 1.000 3736  45 PHOT -0.30 0.13 PHOT 0.46 0.04 0.48 0.04 5.92 0.25  220
11442458 1.000 3370  59 PHOT  0.01 0.11 PHOT 0.34 0.04 0.35 0.04 6.74 0.29  109
11442488 1.000 3171 277 PHOT -0.34 0.10 PHOT 0.20 0.14 0.20 0.13 8.13 1.74  151
11442567 1.000 3165  42 PHOT -0.25 0.06 PHOT 0.21 0.02 0.20 0.02 8.04 0.27   86
11442831 1.000 3722  55 PHOT  0.28 0.16 PHOT 0.59 0.05 0.61 0.05 5.12 0.26  473
11443974 1.000 3650  60 PHOT  0.22 0.14 PHOT 0.54 0.05 0.56 0.05 5.41 0.27  357
11444307 1.000 3631  58 PHOT -0.03 0.19 PHOT 0.47 0.05 0.50 0.05 5.81 0.32  358
11445934 1.000 3234 279 PHOT  0.16 0.14 PHOT 0.29 0.15 0.29 0.17 7.20 1.35  116
11446140 1.000 3514  58 PHOT -0.22 0.13 PHOT 0.38 0.04 0.39 0.04 6.46 0.28  160
11446732 1.000 3472  58 PHOT -0.26 0.10 PHOT 0.35 0.03 0.36 0.04 6.68 0.27   70
11447025 1.000 3826  55 PHOT -0.13 0.15 PHOT 0.53 0.05 0.55 0.05 5.47 0.28  308
11447564 1.000 3479  57 PHOT  0.12 0.12 PHOT 0.42 0.04 0.44 0.04 6.15 0.25  159
11450013 1.000 3592  59 PHOT -0.19 0.17 PHOT 0.42 0.05 0.44 0.05 6.16 0.32  271
11453592 1.000 3545  60 SPEC  0.07 0.10 PHOT 0.45 0.04 0.47 0.04 5.96 0.25   90
11455907 0.992 3424  59 PHOT -0.07 0.10 PHOT 0.36 0.03 0.37 0.04 6.61 0.26   86
11456603 1.000 3299  55 PHOT -0.32 0.11 PHOT 0.26 0.03 0.25 0.03 7.50 0.32   83
11457072 1.000 3776  55 PHOT -0.27 0.14 PHOT 0.48 0.04 0.50 0.05 5.79 0.28  247
11457293 1.000 3745  45 PHOT -0.32 0.14 PHOT 0.45 0.04 0.47 0.04 5.94 0.27  252
11457546 1.000 3482  56 PHOT -0.36 0.12 PHOT 0.34 0.03 0.34 0.04 6.79 0.28  118
11462594 1.000 3385  57 PHOT -0.27 0.11 PHOT 0.31 0.03 0.31 0.04 7.04 0.28   92
11462884 0.977 3712  48 PHOT -0.35 0.10 PHOT 0.43 0.03 0.45 0.04 6.07 0.23  131
11462900 1.000 3329  50 PHOT -0.45 0.08 PHOT 0.25 0.03 0.25 0.03 7.53 0.28   68
11467290 1.000 3811  56 PHOT -0.02 0.10 PHOT 0.55 0.04 0.57 0.04 5.34 0.22  161
11468094 1.000 3462  39 PHOT  0.03 0.13 PHOT 0.40 0.03 0.41 0.03 6.32 0.22  174
11468775 1.000 3108 290 PHOT -0.17 0.15 PHOT 0.19 0.14 0.19 0.13 8.24 1.92  135
11493497 1.000 3525  59 PHOT  0.04 0.11 PHOT 0.43 0.04 0.45 0.04 6.07 0.26  152
11495571 0.998 3402  59 PHOT -0.13 0.09 PHOT 0.34 0.03 0.34 0.04 6.79 0.27   37
11495591 1.000 3545 167 PHOT -0.34 0.22 PHOT 0.37 0.09 0.38 0.11 6.54 0.71  149
11496283 1.000 3694  51 PHOT -0.19 0.15 PHOT 0.47 0.04 0.49 0.05 5.86 0.27  256
11496840 1.000 3737  56 PHOT  0.23 0.16 PHOT 0.58 0.05 0.61 0.05 5.15 0.27  462
11497958 1.000 3622  60 SPEC -0.16 0.07 SPEC 0.44 0.03 0.46 0.04 6.02 0.22  207
11498106 1.000 3756  47 PHOT -0.12 0.12 PHOT 0.51 0.04 0.53 0.04 5.60 0.22  194
11499548 1.000 3726  60 PHOT -0.14 0.12 PHOT 0.49 0.04 0.51 0.04 5.70 0.25  188
11499563 1.000 3505  64 PHOT -0.22 0.19 PHOT 0.37 0.05 0.38 0.05 6.50 0.36  250
11503101 1.000 3308  56 PHOT -0.20 0.12 PHOT 0.28 0.03 0.28 0.04 7.29 0.30   96
11503111 1.000 3445  59 PHOT -0.28 0.11 PHOT 0.33 0.03 0.34 0.04 6.81 0.28  100
11507250 1.000 3202 284 PHOT  0.19 0.17 PHOT 0.27 0.15 0.27 0.17 7.33 1.44  139
11509020 1.000 3636  59 PHOT -0.14 0.13 PHOT 0.45 0.04 0.47 0.04 5.94 0.27  213
11512270 1.000 3630  56 PHOT  0.01 0.12 PHOT 0.48 0.04 0.51 0.04 5.75 0.25  192
11514174 1.000 3806  52 PHOT  0.03 0.12 PHOT 0.56 0.04 0.59 0.04 5.28 0.23  264
11514272 1.000 3736  60 PHOT  0.04 0.14 PHOT 0.54 0.05 0.56 0.05 5.42 0.27  278
11515276 1.000 3647  55 PHOT -0.25 0.14 PHOT 0.43 0.04 0.45 0.05 6.08 0.28  219
11515931 1.000 3772  57 PHOT -0.16 0.10 PHOT 0.50 0.04 0.53 0.04 5.62 0.23  151
11517805 1.000 3561  59 PHOT -0.04 0.13 PHOT 0.44 0.04 0.46 0.04 6.04 0.26  188
11518775 1.000 3783  56 PHOT -0.14 0.14 PHOT 0.51 0.04 0.54 0.05 5.57 0.27  265
11521274 0.851 3456  52 PHOT -0.32 0.09 PHOT 0.33 0.03 0.34 0.03 6.82 0.25   71
11546065 1.000 3359 269 PHOT -0.20 0.22 PHOT 0.30 0.14 0.31 0.15 7.06 1.20  228
11546211 1.000 3629  59 PHOT  0.16 0.11 PHOT 0.51 0.04 0.54 0.04 5.55 0.24  179
11546374 1.000 3640  58 PHOT -0.08 0.13 PHOT 0.47 0.04 0.49 0.04 5.85 0.26  216
11547869 1.000 3466  60 PHOT  0.06 0.15 PHOT 0.40 0.04 0.42 0.05 6.27 0.29  219
11547963 1.000 3167 281 PHOT -0.07 0.20 PHOT 0.23 0.14 0.22 0.15 7.81 1.57  144
11548140 1.000 3516  60 SPEC  0.28 0.10 PHOT 0.47 0.04 0.50 0.04 5.80 0.24  157
11548779 1.000 3525 179 PHOT -0.10 0.25 PHOT 0.41 0.10 0.42 0.11 6.26 0.71  185
11550104 1.000 2929 301 PHOT  0.21 0.14 PHOT 0.16 0.16 0.16 0.11 8.66 2.62  117
11550428 1.000 3467  58 PHOT -0.13 0.10 PHOT 0.37 0.03 0.38 0.04 6.53 0.26   92
11550910 1.000 3752  55 PHOT -0.12 0.14 PHOT 0.51 0.04 0.53 0.05 5.61 0.27  271
11551165 1.000 3399  57 PHOT -0.28 0.14 PHOT 0.31 0.04 0.31 0.04 6.99 0.31  152
11551500 1.000 3828  57 PHOT  0.17 0.14 PHOT 0.60 0.05 0.63 0.04 5.04 0.25  379
11553806 1.000 3528  59 PHOT -0.11 0.10 PHOT 0.41 0.04 0.42 0.04 6.27 0.25  101
11558343 1.000 3071 282 PHOT -0.08 0.12 PHOT 0.19 0.14 0.18 0.12 8.31 1.93   54
11558671 0.973 3468  58 PHOT -0.42 0.13 PHOT 0.32 0.04 0.32 0.04 6.93 0.31  127
11558721 1.000 3356  57 PHOT -0.41 0.10 PHOT 0.27 0.03 0.27 0.04 7.36 0.31   76
11559304 1.000 3696  60 PHOT -0.13 0.13 PHOT 0.48 0.04 0.50 0.05 5.76 0.27  224
11559751 1.000 2927 228 PHOT  0.20 0.19 PHOT 0.16 0.12 0.16 0.08 8.68 2.01  106
11559839 1.000 3318  49 PHOT -0.57 0.09 PHOT 0.23 0.03 0.23 0.03 7.77 0.30   73
11564319 1.000 3787  58 PHOT  0.14 0.12 PHOT 0.58 0.04 0.61 0.04 5.16 0.24  251
11568704 1.000 3798  56 PHOT -0.11 0.13 PHOT 0.52 0.04 0.55 0.04 5.50 0.26  258
11597669 1.000 3209 178 PHOT  0.20 0.23 PHOT 0.28 0.10 0.28 0.11 7.29 0.92   83
11597738 1.000 3752  62 PHOT  0.03 0.16 PHOT 0.54 0.05 0.57 0.05 5.39 0.30  362
11597946 1.000 3778  60 PHOT -0.06 0.17 PHOT 0.53 0.05 0.55 0.05 5.46 0.31  364
11599182 1.000 3789  62 PHOT  0.16 0.17 PHOT 0.59 0.05 0.61 0.05 5.13 0.30  466
11600744 1.000 3586  56 PHOT -0.39 0.12 PHOT 0.38 0.04 0.39 0.04 6.47 0.28  144
11601794 1.000 3704  59 PHOT -0.08 0.12 PHOT 0.50 0.04 0.52 0.04 5.67 0.25  197
11602515 1.000 3431  58 PHOT -0.19 0.12 PHOT 0.34 0.04 0.35 0.04 6.74 0.28  121
11602561 1.000 3306  56 PHOT  0.00 0.12 PHOT 0.31 0.03 0.31 0.04 7.05 0.30  110
11602574 1.000 3637 159 PHOT -0.04 0.25 PHOT 0.48 0.10 0.50 0.10 5.80 0.61  335
11602629 1.000 3491  59 PHOT -0.06 0.12 PHOT 0.40 0.04 0.41 0.04 6.33 0.26  142
11603169 1.000 3471 168 PHOT -0.49 0.24 PHOT 0.31 0.09 0.31 0.11 7.02 0.81  170
11603184 1.000 3525 181 PHOT -0.02 0.28 PHOT 0.42 0.10 0.44 0.12 6.15 0.72  270
11603214 1.000 3181 277 PHOT  0.04 0.12 PHOT 0.25 0.15 0.24 0.16 7.61 1.53   69
11603250 1.000 3537 176 PHOT -0.21 0.27 PHOT 0.39 0.10 0.41 0.11 6.37 0.74  240
11604903 1.000 3539 146 PHOT -0.73 0.27 PHOT 0.29 0.09 0.29 0.10 7.19 0.81  200
11605179 1.000 3617  60 PHOT -0.01 0.14 PHOT 0.47 0.04 0.49 0.05 5.82 0.27  247
11605209 1.000 3736  60 PHOT -0.22 0.14 PHOT 0.48 0.05 0.50 0.05 5.79 0.29  249
11605610 1.000 3563 166 PHOT -0.02 0.25 PHOT 0.44 0.10 0.46 0.10 6.01 0.64  263
11606216 1.000 3498 157 PHOT -0.60 0.26 PHOT 0.30 0.09 0.30 0.10 7.11 0.81  196
11606361 1.000 3596  50 PHOT -0.25 0.13 PHOT 0.41 0.04 0.43 0.04 6.24 0.26  192
11610733 1.000 3815  57 PHOT  0.16 0.17 PHOT 0.60 0.05 0.62 0.05 5.07 0.29  465
11610866 1.000 2996 270 PHOT  0.26 0.22 PHOT 0.19 0.14 0.18 0.13 8.31 1.98  120
11610915 1.000 3619 146 PHOT -0.49 0.26 PHOT 0.37 0.09 0.38 0.10 6.53 0.69  285
11611474 1.000 3790  54 PHOT -0.29 0.14 PHOT 0.48 0.05 0.50 0.05 5.79 0.29  267
11612157 0.995 3321  58 PHOT -0.32 0.12 PHOT 0.27 0.03 0.27 0.04 7.39 0.32   93
11612159 1.000 3501 179 PHOT -0.11 0.26 PHOT 0.39 0.10 0.41 0.11 6.37 0.73  212
11612409 1.000 3699  59 PHOT -0.19 0.10 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  102
11615539 0.980 3818 204 PHOT -0.39 0.09 PHOT 0.46 0.10 0.48 0.11 5.90 0.67   75
11617074 1.000 3769  52 PHOT -0.31 0.10 PHOT 0.46 0.04 0.49 0.04 5.87 0.23  145
11618198 1.000 3691  59 PHOT -0.26 0.14 PHOT 0.45 0.04 0.47 0.05 5.97 0.29  219
11618214 1.000 3558  56 PHOT -0.49 0.08 PHOT 0.34 0.03 0.35 0.04 6.73 0.25  229
11649670 1.000 3114 291 PHOT  0.06 0.21 PHOT 0.22 0.16 0.21 0.16 7.93 1.82  140
11651130 1.000 3301 266 PHOT -0.19 0.14 PHOT 0.28 0.13 0.28 0.15 7.31 1.25  115
11651634 1.000 3568  59 PHOT -0.24 0.13 PHOT 0.40 0.04 0.42 0.04 6.31 0.28  164
11652051 1.000 3601  57 PHOT -0.19 0.13 PHOT 0.43 0.04 0.44 0.04 6.13 0.27  190
11652345 1.000 3799  52 PHOT  0.03 0.15 PHOT 0.56 0.05 0.59 0.05 5.28 0.27  364
11652704 1.000 3567 178 PHOT -0.00 0.28 PHOT 0.45 0.10 0.47 0.11 5.97 0.69  294
11652732 1.000 3345  55 PHOT -0.33 0.12 PHOT 0.28 0.03 0.28 0.04 7.29 0.30   94
11653019 1.000 3483  58 PHOT  0.29 0.11 PHOT 0.46 0.04 0.48 0.04 5.93 0.24  167
11653212 1.000 3736  60 PHOT  0.02 0.18 PHOT 0.53 0.05 0.56 0.05 5.45 0.32  401
11653259 1.000 3607  56 PHOT -0.40 0.13 PHOT 0.38 0.04 0.40 0.04 6.42 0.29  168
11654105 1.000 3165 286 PHOT  0.20 0.16 PHOT 0.26 0.15 0.25 0.17 7.51 1.53  112
11654120 1.000 3006 301 PHOT  0.72 0.32 PHOT 0.23 0.16 0.22 0.17 7.83 1.81  181
11654343 1.000 3540 180 PHOT  0.10 0.25 PHOT 0.45 0.11 0.47 0.12 5.94 0.71  215
11655859 1.000 3788  59 PHOT  0.07 0.11 PHOT 0.57 0.04 0.59 0.04 5.26 0.24  218
11656398 1.000 3763  45 PHOT -0.21 0.09 PHOT 0.49 0.03 0.51 0.03 5.73 0.19   95
11656617 1.000 3496  62 PHOT  0.00 0.17 PHOT 0.41 0.05 0.43 0.05 6.23 0.33  260
11657256 1.000 3501  58 PHOT  0.27 0.10 PHOT 0.46 0.04 0.49 0.04 5.87 0.24  156
11657761 1.000 3511  56 PHOT -0.18 0.12 PHOT 0.38 0.04 0.40 0.04 6.42 0.27  146
11657777 1.000 3120 285 PHOT -0.17 0.18 PHOT 0.20 0.14 0.19 0.13 8.17 1.83  138
11658391 1.000 3104 279 PHOT -0.16 0.13 PHOT 0.19 0.14 0.19 0.13 8.24 1.85   72
11663055 1.000 3817  50 PHOT  0.11 0.11 PHOT 0.59 0.04 0.61 0.04 5.14 0.22  281
11668095 1.000 3766  54 PHOT -0.29 0.14 PHOT 0.47 0.04 0.49 0.05 5.85 0.28  254
11668623 1.000 3191 291 PHOT  0.32 0.19 PHOT 0.28 0.16 0.28 0.17 7.25 1.44  177
11669352 1.000 3691  52 PHOT -0.48 0.11 PHOT 0.40 0.04 0.41 0.04 6.33 0.26  161
11669367 1.000 3744 220 PHOT -0.14 0.10 PHOT 0.50 0.11 0.52 0.12 5.65 0.69   79
11672056 1.000 3591  58 PHOT  0.21 0.09 PHOT 0.51 0.04 0.53 0.04 5.61 0.22   82
11673664 1.000 3805  57 PHOT  0.04 0.13 PHOT 0.56 0.05 0.59 0.04 5.27 0.26  306
11674867 1.000 3519  59 PHOT -0.24 0.09 PHOT 0.38 0.03 0.39 0.04 6.48 0.26   58
11700807 1.000 3533  59 PHOT -0.23 0.10 PHOT 0.38 0.04 0.40 0.04 6.42 0.26   98
11700925 1.000 3125  56 PHOT -0.06 0.13 PHOT 0.21 0.03 0.20 0.03 8.00 0.36   73
11701376 1.000 3498  59 PHOT -0.11 0.12 PHOT 0.39 0.04 0.40 0.04 6.37 0.27  141
11701420 1.000 3564  56 PHOT  0.08 0.11 PHOT 0.46 0.04 0.48 0.04 5.88 0.24  148
11701589 1.000 3574 177 PHOT  0.17 0.24 PHOT 0.49 0.11 0.51 0.11 5.73 0.67  258
11701765 1.000 3773  60 PHOT -0.19 0.19 PHOT 0.50 0.05 0.52 0.06 5.67 0.34  380
11702167 1.000 3554  59 PHOT -0.03 0.11 PHOT 0.43 0.04 0.45 0.04 6.06 0.25  132
11702468 1.000 3610  39 PHOT  0.04 0.14 PHOT 0.48 0.04 0.50 0.04 5.78 0.23  299
11707004 1.000 3651  59 PHOT -0.27 0.15 PHOT 0.43 0.04 0.45 0.05 6.10 0.30  229
11708034 1.000 3523  63 PHOT  0.07 0.18 PHOT 0.44 0.05 0.46 0.05 6.04 0.32  297
11708334 1.000 3741  47 PHOT -0.28 0.14 PHOT 0.46 0.04 0.48 0.04 5.88 0.27  252
11708484 1.000 3378 165 PHOT -0.37 0.23 PHOT 0.29 0.09 0.29 0.10 7.21 0.81   65
11708969 1.000 2893 213 PHOT  0.10 0.16 PHOT 0.15 0.11 0.15 0.06 8.94 2.20   65
11709103 1.000 3549  61 PHOT  0.01 0.17 PHOT 0.44 0.05 0.46 0.05 6.03 0.31  276
11709473 1.000 3403  60 PHOT  0.04 0.13 PHOT 0.36 0.04 0.38 0.04 6.56 0.29  155
11710163 1.000 3258  59 PHOT  0.19 0.14 PHOT 0.30 0.04 0.31 0.04 7.05 0.31  139
11710354 1.000 3745  58 PHOT  0.04 0.12 PHOT 0.54 0.04 0.57 0.04 5.39 0.24  223
11713042 1.000 3761  58 PHOT -0.58 0.12 SPEC 0.40 0.04 0.41 0.05 6.34 0.30  118
11713884 1.000 3821  58 PHOT  0.16 0.12 PHOT 0.60 0.04 0.62 0.04 5.06 0.23  280
11713989 1.000 3829  56 PHOT -0.02 0.11 PHOT 0.56 0.04 0.58 0.04 5.31 0.22  193
11714250 1.000 3421  56 PHOT -0.08 0.09 PHOT 0.36 0.03 0.36 0.04 6.64 0.25   48
11717068 1.000 3187 262 PHOT -0.41 0.17 PHOT 0.20 0.13 0.19 0.12 8.15 1.68  149
11717254 1.000 3395  56 PHOT -0.46 0.12 PHOT 0.28 0.03 0.28 0.04 7.28 0.32  111
11717746 1.000 3121 283 PHOT -0.10 0.17 PHOT 0.20 0.14 0.20 0.14 8.07 1.75  111
11718764 1.000 3770  41 PHOT -0.17 0.15 PHOT 0.50 0.04 0.52 0.04 5.65 0.26  307
11720679 1.000 3750  48 PHOT -0.32 0.15 PHOT 0.46 0.04 0.48 0.05 5.92 0.28  261
11722217 1.000 3471  60 PHOT -0.03 0.12 PHOT 0.39 0.04 0.40 0.04 6.37 0.27  157
11723782 1.000 3060 284 PHOT  0.02 0.17 PHOT 0.19 0.15 0.19 0.14 8.25 2.02   99
11724976 1.000 3748  47 PHOT -0.15 0.14 PHOT 0.50 0.04 0.52 0.04 5.67 0.25  257
11751688 1.000 3461  57 PHOT -0.28 0.18 PHOT 0.34 0.04 0.35 0.05 6.75 0.34  219
11751991 0.995 3387  58 PHOT -0.34 0.11 PHOT 0.30 0.03 0.30 0.04 7.14 0.30   88
11751992 0.995 3657  58 PHOT -0.08 0.10 PHOT 0.48 0.04 0.50 0.04 5.80 0.23  135
11752232 1.000 3795  55 PHOT -0.04 0.13 PHOT 0.54 0.04 0.57 0.04 5.39 0.25  286
11752690 1.000 3221  59 PHOT -0.08 0.13 PHOT 0.25 0.03 0.25 0.04 7.54 0.33   92
11752906 1.000 3900  60 SPEC  0.41 0.07 SPEC 0.69 0.04 0.70 0.03 4.58 0.19  348
11755098 1.000 3453  56 PHOT  0.09 0.15 PHOT 0.40 0.04 0.42 0.04 6.29 0.28  219
11755212 0.999 3756  59 PHOT  0.06 0.12 PHOT 0.55 0.04 0.58 0.04 5.34 0.25  238
11758549 1.000 3301  54 PHOT  0.15 0.16 PHOT 0.32 0.04 0.33 0.04 6.89 0.30  164
11759089 1.000 3193 279 PHOT  0.15 0.13 PHOT 0.26 0.15 0.26 0.16 7.42 1.44   84
11759605 1.000 3580  63 PHOT -0.08 0.20 PHOT 0.44 0.05 0.46 0.06 6.05 0.35  324
11760021 1.000 3519  55 PHOT -0.07 0.13 PHOT 0.41 0.04 0.42 0.04 6.25 0.26  172
11763820 1.000 3468  56 PHOT -0.37 0.09 PHOT 0.33 0.03 0.33 0.04 6.86 0.26   38
11764055 1.000 3813  56 PHOT  0.25 0.11 PHOT 0.62 0.04 0.64 0.04 4.96 0.22  278
11766827 1.000 3747  51 PHOT -0.28 0.10 PHOT 0.46 0.04 0.48 0.04 5.87 0.23  155
11767303 1.000 3652  59 PHOT -0.33 0.13 PHOT 0.42 0.04 0.43 0.05 6.18 0.29  200
11768142 1.000 3637  60 SPEC -0.43 0.08 SPEC 0.39 0.03 0.40 0.04 6.39 0.25  178
11769236 1.000 3552  57 PHOT  0.06 0.15 PHOT 0.45 0.04 0.47 0.05 5.95 0.28  237
11769300 1.000 3627  58 PHOT -0.02 0.13 PHOT 0.47 0.04 0.50 0.04 5.81 0.26  219
11769369 1.000 3392  55 PHOT -0.07 0.12 PHOT 0.34 0.03 0.35 0.04 6.74 0.27  128
11769500 1.000 3447  56 PHOT -0.20 0.12 PHOT 0.35 0.03 0.36 0.04 6.69 0.27  119
11769637 1.000 3151 285 PHOT -0.01 0.19 PHOT 0.23 0.14 0.22 0.15 7.82 1.59  131
11769994 1.000 3764  57 PHOT -0.03 0.16 PHOT 0.53 0.05 0.56 0.05 5.46 0.29  351
11770410 1.000 3782  55 PHOT -0.21 0.11 PHOT 0.49 0.04 0.52 0.04 5.68 0.24  175
11770517 1.000 3618  55 PHOT -0.07 0.12 PHOT 0.46 0.04 0.48 0.04 5.91 0.24  178
11773167 1.000 3828  56 PHOT -0.21 0.20 PHOT 0.51 0.06 0.53 0.06 5.58 0.35  417
11773636 1.000 3695  57 PHOT -0.14 0.14 PHOT 0.48 0.04 0.50 0.05 5.79 0.27  238
11774350 1.000 3578  54 PHOT -0.15 0.12 PHOT 0.42 0.04 0.44 0.04 6.15 0.25  167
11774947 1.000 3668  57 PHOT -0.14 0.11 PHOT 0.47 0.04 0.49 0.04 5.85 0.24  166
11775689 1.000 3657  59 PHOT  0.07 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.26  229
11775907 1.000 3741  53 PHOT -0.36 0.12 PHOT 0.44 0.04 0.46 0.04 6.01 0.26  197
11802265 1.000 3724  59 PHOT  0.05 0.11 PHOT 0.53 0.04 0.56 0.04 5.44 0.24  192
11802278 1.000 3785  59 PHOT  0.07 0.10 PHOT 0.56 0.04 0.59 0.04 5.26 0.23  155
11803523 1.000 3505  51 PHOT  0.05 0.13 PHOT 0.43 0.04 0.44 0.04 6.13 0.25  194
11804422 1.000 3737  45 PHOT -0.24 0.19 PHOT 0.47 0.05 0.49 0.05 5.83 0.32  368
11805123 1.000 3591  63 PHOT -0.21 0.19 PHOT 0.42 0.05 0.43 0.06 6.19 0.35  290
11805143 1.000 3707  60 PHOT -0.33 0.15 PHOT 0.44 0.05 0.46 0.05 6.05 0.30  238
11807626 1.000 3478  54 PHOT -0.34 0.13 PHOT 0.34 0.04 0.34 0.04 6.78 0.29  166
11808734 1.000 3690  59 PHOT  0.19 0.11 PHOT 0.55 0.04 0.58 0.04 5.33 0.23  225
11810501 1.000 3791  51 PHOT -0.08 0.14 PHOT 0.53 0.04 0.55 0.04 5.46 0.26  309
11810611 1.000 3355  54 PHOT -0.30 0.13 PHOT 0.29 0.03 0.29 0.04 7.20 0.30  111
11810753 1.000 3500  60 PHOT -0.30 0.13 PHOT 0.36 0.04 0.37 0.04 6.63 0.30  156
11811567 1.000 3758  51 PHOT -0.08 0.13 PHOT 0.52 0.04 0.54 0.04 5.54 0.24  245
11815179 1.000 3501  57 PHOT  0.32 0.09 PHOT 0.47 0.03 0.50 0.04 5.81 0.22  138
11817493 1.000 3509  58 PHOT  0.14 0.12 PHOT 0.44 0.04 0.46 0.04 6.00 0.25  179
11820505 1.000 3655  59 PHOT  0.17 0.14 SPEC 0.53 0.04 0.55 0.05 5.46 0.26  242
11820708 1.000 3505  53 PHOT -0.20 0.13 PHOT 0.38 0.04 0.39 0.04 6.47 0.27  164
11822514 1.000 3256 269 PHOT -0.15 0.12 PHOT 0.26 0.13 0.26 0.15 7.47 1.33   72
11822902 1.000 3818  55 PHOT -0.12 0.15 PHOT 0.53 0.05 0.55 0.05 5.47 0.27  319
11825619 1.000 2997 270 PHOT  0.20 0.19 PHOT 0.18 0.14 0.18 0.12 8.37 2.03  105
11852982 1.000 3852  60 SPEC  0.11 0.08 SPEC 0.60 0.04 0.62 0.04 5.07 0.21  162
11853130 1.000 3676  60 SPEC -0.00 0.14 PHOT 0.50 0.04 0.53 0.05 5.63 0.27  262
11854136 1.000 3106 288 PHOT  0.35 0.15 PHOT 0.24 0.15 0.24 0.16 7.66 1.62  102
11854219 1.000 3764  57 PHOT -0.32 0.12 PHOT 0.46 0.04 0.48 0.04 5.89 0.27  188
11855334 1.000 3447  57 PHOT -0.29 0.12 PHOT 0.33 0.03 0.34 0.04 6.82 0.28  121
11855853 1.000 3338  57 PHOT -0.31 0.16 PHOT 0.28 0.04 0.28 0.04 7.29 0.35  156
11856056 1.000 3864  55 PHOT  0.17 0.13 PHOT 0.62 0.04 0.64 0.04 4.97 0.24  390
11858066 1.000 3832  56 PHOT  0.02 0.10 PHOT 0.57 0.04 0.59 0.04 5.24 0.22  165
11858962 1.000 3806  21 PHOT -0.29 0.09 PHOT 0.48 0.03 0.50 0.03 5.76 0.16  176
11859256 1.000 3755  47 PHOT -0.38 0.09 PHOT 0.44 0.03 0.46 0.04 6.00 0.22  139
11861081 1.000 3567 180 PHOT -0.08 0.31 PHOT 0.43 0.11 0.45 0.12 6.09 0.74  381
11861335 1.000 3497  61 PHOT -0.18 0.18 PHOT 0.38 0.04 0.39 0.05 6.48 0.33  238
11862099 1.000 3718  36 PHOT -0.45 0.15 PHOT 0.41 0.04 0.43 0.04 6.21 0.27  271
11862267 0.999 3605  59 PHOT  0.09 0.10 PHOT 0.49 0.04 0.51 0.04 5.72 0.24  114
11862402 1.000 3649  55 PHOT -0.19 0.12 PHOT 0.45 0.04 0.47 0.04 5.98 0.25  177
11866907 1.000 3020 279 PHOT  0.15 0.19 PHOT 0.19 0.15 0.18 0.13 8.31 2.04  140
11868600 0.999 3754  41 PHOT -0.23 0.09 PHOT 0.48 0.03 0.50 0.03 5.77 0.19  103
11869690 0.994 3765  47 PHOT -0.29 0.09 PHOT 0.47 0.03 0.49 0.03 5.84 0.21  115
11869699 1.000 3785  58 PHOT -0.25 0.20 PHOT 0.49 0.06 0.51 0.06 5.73 0.37  421
11869953 1.000 2993 272 PHOT  0.15 0.19 PHOT 0.18 0.14 0.17 0.12 8.44 2.11  110
11870769 1.000 3614  58 PHOT  0.10 0.13 PHOT 0.49 0.04 0.52 0.04 5.68 0.26  229
11871698 1.000 3734  58 PHOT -0.01 0.14 PHOT 0.52 0.04 0.55 0.05 5.50 0.27  290
11873696 0.999 3690  56 PHOT  0.07 0.10 PHOT 0.52 0.04 0.55 0.04 5.50 0.22  138
11876220 1.000 3537  56 PHOT -0.27 0.11 PHOT 0.38 0.04 0.39 0.04 6.46 0.26  123
11876227 1.000 3279  55 PHOT -0.35 0.11 PHOT 0.25 0.03 0.24 0.03 7.61 0.32   76
11903656 1.000 3757  57 PHOT  0.27 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.22  259
11905430 1.000 3417  60 PHOT -0.36 0.16 PHOT 0.31 0.04 0.31 0.05 7.04 0.35  178
11905939 1.000 3805  57 PHOT  0.19 0.11 PHOT 0.60 0.04 0.62 0.04 5.05 0.22  283
11905944 1.000 3607  60 PHOT  0.16 0.15 PHOT 0.50 0.05 0.53 0.05 5.62 0.28  305
11911574 1.000 3851  45 PHOT -0.11 0.18 PHOT 0.54 0.05 0.57 0.05 5.40 0.31  427
11911628 1.000 3213 277 PHOT  0.16 0.14 PHOT 0.28 0.15 0.27 0.16 7.31 1.39   99
11912472 1.000 3324  49 PHOT -0.55 0.14 PHOT 0.24 0.03 0.23 0.03 7.71 0.34  131
11912947 1.000 3485  52 PHOT -0.05 0.11 PHOT 0.39 0.03 0.41 0.04 6.34 0.24  140
11913626 1.000 3660  57 PHOT -0.33 0.15 PHOT 0.42 0.04 0.44 0.05 6.17 0.30  222
11917382 1.000 3220 280 PHOT  0.33 0.17 PHOT 0.30 0.15 0.30 0.17 7.10 1.32  165
11917662 1.000 3790  58 PHOT  0.03 0.15 PHOT 0.56 0.05 0.58 0.05 5.31 0.28  353
11917995 1.000 3060 285 PHOT  0.10 0.16 PHOT 0.20 0.15 0.19 0.14 8.15 1.94   86
11918462 1.000 3436  57 PHOT -0.14 0.16 PHOT 0.35 0.04 0.36 0.04 6.65 0.31  195
11920155 1.000 3301  47 PHOT -0.50 0.08 PHOT 0.23 0.03 0.23 0.03 7.74 0.28   93
11920463 1.000 3526  58 PHOT -0.19 0.14 PHOT 0.39 0.04 0.40 0.04 6.38 0.29  180
11923270 1.000 3637  60 SPEC -0.01 0.08 SPEC 0.48 0.03 0.50 0.04 5.76 0.22  236
11953600 1.000 3663  55 PHOT -0.50 0.17 PHOT 0.38 0.05 0.40 0.05 6.43 0.34  261
11955208 1.000 3662  58 PHOT  0.25 0.11 PHOT 0.55 0.04 0.58 0.04 5.34 0.23  250
11955485 1.000 3802  58 PHOT -0.10 0.19 PHOT 0.53 0.06 0.55 0.06 5.47 0.33  403
11957065 1.000 3012 282 PHOT  0.23 0.24 PHOT 0.19 0.15 0.19 0.14 8.27 2.03  145
11957538 1.000 3589  58 PHOT -0.24 0.14 PHOT 0.41 0.04 0.42 0.05 6.25 0.29  193
11957647 1.000 3421  58 PHOT  0.08 0.12 PHOT 0.38 0.04 0.39 0.04 6.44 0.27  144
11959784 1.000 3468  60 PHOT -0.03 0.13 PHOT 0.39 0.04 0.40 0.04 6.38 0.27  153
11960496 1.000 3772  56 PHOT -0.07 0.11 PHOT 0.53 0.04 0.55 0.04 5.49 0.23  188
11960971 1.000 3551  52 PHOT -0.42 0.11 PHOT 0.36 0.03 0.37 0.04 6.63 0.26  151
11961075 1.000 3512  58 PHOT  0.14 0.10 PHOT 0.45 0.04 0.47 0.04 5.99 0.24  116
11961297 1.000 3373  58 PHOT -0.43 0.12 PHOT 0.28 0.03 0.27 0.04 7.32 0.32  112
11961565 1.000 3525  55 PHOT -0.33 0.12 PHOT 0.36 0.04 0.37 0.04 6.59 0.28  140
11966728 1.000 3703  57 PHOT -0.21 0.16 PHOT 0.46 0.05 0.49 0.05 5.87 0.30  285
11966839 1.000 2977 255 PHOT  0.19 0.20 PHOT 0.18 0.14 0.17 0.11 8.47 2.02  110
11966844 1.000 3143 289 PHOT  0.02 0.21 PHOT 0.23 0.15 0.22 0.16 7.83 1.74  154
11969918 0.646 3184 281 PHOT -0.02 0.11 PHOT 0.24 0.14 0.24 0.15 7.66 1.48   44
11974938 1.000 3424  52 PHOT -0.04 0.10 PHOT 0.36 0.03 0.37 0.03 6.57 0.23   80
12003895 1.000 3425  58 PHOT -0.21 0.12 PHOT 0.34 0.04 0.34 0.04 6.79 0.29  123
12004795 1.000 3799  54 PHOT  0.10 0.18 PHOT 0.58 0.05 0.60 0.05 5.19 0.31  497
12004834 1.000 3446  58 PHOT -0.16 0.10 PHOT 0.35 0.03 0.36 0.04 6.64 0.26   80
12004872 0.997 3610  59 PHOT  0.01 0.10 PHOT 0.47 0.04 0.49 0.04 5.82 0.24   99
12005016 1.000 3750  56 PHOT  0.21 0.12 PHOT 0.58 0.04 0.61 0.04 5.15 0.23  272
12006463 1.000 3438  58 PHOT -0.17 0.10 PHOT 0.35 0.03 0.36 0.04 6.68 0.27   89
12007066 1.000 3535  57 PHOT -0.30 0.13 PHOT 0.37 0.04 0.38 0.04 6.51 0.29  159
12007544 1.000 3821  58 PHOT  0.31 0.11 PHOT 0.64 0.04 0.66 0.04 4.85 0.22  351
12007684 1.000 3550  59 PHOT  0.01 0.12 PHOT 0.44 0.04 0.46 0.04 6.02 0.27  171
12008200 1.000 3895  58 PHOT  0.19 0.15 PHOT 0.63 0.05 0.65 0.05 4.90 0.27  527
12008551 1.000 3267  60 PHOT  0.08 0.14 PHOT 0.29 0.04 0.30 0.04 7.14 0.32  128
12009213 1.000 3526  53 PHOT -0.38 0.17 PHOT 0.35 0.04 0.36 0.05 6.66 0.33  231
12010688 1.000 3389  55 PHOT -0.34 0.15 PHOT 0.30 0.04 0.30 0.04 7.13 0.32  144
12010736 1.000 3831  53 PHOT  0.01 0.17 PHOT 0.57 0.05 0.59 0.05 5.26 0.30  443
12010740 1.000 3768  60 PHOT -0.31 0.19 PHOT 0.47 0.06 0.49 0.06 5.86 0.36  363
12011635 1.000 3755  58 PHOT -0.20 0.13 PHOT 0.49 0.04 0.51 0.04 5.73 0.26  220
12012281 1.000 3381  53 PHOT -0.51 0.09 PHOT 0.27 0.03 0.26 0.03 7.41 0.29   90
12012729 1.000 3682  61 PHOT  0.07 0.15 PHOT 0.52 0.05 0.55 0.05 5.51 0.29  324
12012873 1.000 3480  55 PHOT -0.40 0.11 PHOT 0.33 0.03 0.33 0.04 6.85 0.28  111
12013242 1.000 3627  52 PHOT -0.08 0.14 PHOT 0.46 0.04 0.48 0.04 5.88 0.25  233
12013322 1.000 3693  53 PHOT -0.49 0.12 PHOT 0.40 0.04 0.41 0.04 6.33 0.27  209
12016390 1.000 3182 285 PHOT  0.16 0.20 PHOT 0.26 0.15 0.26 0.17 7.46 1.51  163
12018394 1.000 3091 285 PHOT -0.12 0.15 PHOT 0.19 0.14 0.19 0.13 8.27 1.91   96
12018926 1.000 3559  55 PHOT -0.13 0.13 PHOT 0.42 0.04 0.44 0.04 6.18 0.27  195
12022407 1.000 3777  62 PHOT  0.24 0.15 PHOT 0.60 0.05 0.63 0.05 5.05 0.28  494
12052230 1.000 3641  60 PHOT -0.17 0.13 PHOT 0.45 0.04 0.47 0.04 5.98 0.27  196
12052954 1.000 3237 276 PHOT  0.07 0.12 PHOT 0.28 0.15 0.28 0.16 7.30 1.38   84
12053096 1.000 3652  63 PHOT -0.18 0.19 PHOT 0.45 0.05 0.47 0.06 5.96 0.35  336
12053662 1.000 3134 294 PHOT  0.06 0.21 PHOT 0.23 0.16 0.22 0.16 7.82 1.76  147
12055805 1.000 3629  58 PHOT  0.13 0.10 PHOT 0.51 0.04 0.53 0.04 5.60 0.23  148
12058533 1.000 3768  59 PHOT  0.27 0.15 PHOT 0.61 0.05 0.63 0.04 5.02 0.26  439
12059261 1.000 3339  48 PHOT -0.14 0.11 PHOT 0.30 0.03 0.30 0.03 7.07 0.25   97
12060710 1.000 3610  58 PHOT -0.10 0.10 PHOT 0.45 0.04 0.47 0.04 5.97 0.24  111
12060841 1.000 3700  55 PHOT -0.38 0.17 PHOT 0.42 0.05 0.44 0.05 6.14 0.34  294
12062354 1.000 3741  54 PHOT -0.42 0.12 PHOT 0.43 0.04 0.45 0.04 6.10 0.27  189
12066676 1.000 3331  57 PHOT -0.07 0.12 PHOT 0.31 0.03 0.31 0.04 7.02 0.29  109
12068325 1.000 3031 277 PHOT -0.24 0.06 PHOT 0.16 0.14 0.16 0.09 8.73 2.33   64
12068912 1.000 3185 279 PHOT  0.08 0.15 PHOT 0.25 0.15 0.25 0.16 7.55 1.51  115
12069640 1.000 3747  47 PHOT -0.38 0.17 PHOT 0.44 0.05 0.46 0.05 6.02 0.31  298
12071873 1.000 3419  56 PHOT -0.10 0.11 PHOT 0.35 0.03 0.36 0.04 6.67 0.26  114
12072637 1.000 3510  59 PHOT  0.06 0.13 PHOT 0.43 0.04 0.45 0.04 6.11 0.27  179
12101934 1.000 3233  52 PHOT -0.47 0.09 PHOT 0.21 0.03 0.20 0.03 8.01 0.34   91
12102169 1.000 3786  56 PHOT -0.16 0.12 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  206
12102994 1.000 3408  61 PHOT -0.19 0.17 PHOT 0.33 0.04 0.34 0.05 6.84 0.33  183
12104366 1.000 3722  32 PHOT -0.40 0.16 PHOT 0.43 0.04 0.44 0.05 6.12 0.28  284
12105694 1.000 3735  52 PHOT -0.31 0.14 PHOT 0.45 0.04 0.47 0.05 5.94 0.27  229
12105867 1.000 3464  60 PHOT -0.09 0.13 PHOT 0.38 0.04 0.39 0.04 6.48 0.28  157
12106121 1.000 3490  57 PHOT -0.40 0.15 PHOT 0.33 0.04 0.34 0.04 6.82 0.32  178
12108254 1.000 3758  60 PHOT -0.05 0.16 PHOT 0.53 0.05 0.55 0.05 5.49 0.29  325
12108566 1.000 3078  50 PHOT -0.05 0.12 PHOT 0.19 0.03 0.19 0.02 8.24 0.36   66
12109472 1.000 3712  56 PHOT -0.02 0.14 PHOT 0.51 0.04 0.54 0.04 5.55 0.26  283
12110717 1.000 3746  51 PHOT -0.27 0.18 PHOT 0.47 0.05 0.49 0.05 5.85 0.33  332
12110941 1.000 3738  44 PHOT -0.38 0.13 PHOT 0.44 0.04 0.46 0.04 6.04 0.26  226
12111159 1.000 3763  19 PHOT -0.19 0.12 PHOT 0.49 0.03 0.51 0.03 5.70 0.20  243
12111492 1.000 3779  55 PHOT -0.18 0.12 PHOT 0.50 0.04 0.52 0.04 5.64 0.24  200
12116009 1.000 3744  59 PHOT  0.21 0.12 PHOT 0.58 0.04 0.61 0.04 5.15 0.24  291
12117672 1.000 3083 285 PHOT -0.10 0.17 PHOT 0.19 0.14 0.18 0.13 8.28 1.92  115
12119180 1.000 3583  58 PHOT -0.22 0.14 PHOT 0.41 0.04 0.43 0.04 6.23 0.28  190
12120764 1.000 3788  55 PHOT -0.24 0.13 PHOT 0.49 0.04 0.51 0.04 5.72 0.26  228
12121403 1.000 3708  55 PHOT -0.20 0.14 PHOT 0.47 0.04 0.49 0.05 5.84 0.28  244
12122143 1.000 3693  57 PHOT -0.08 0.10 PHOT 0.49 0.04 0.51 0.04 5.70 0.23  129
12150719 1.000 3743  28 PHOT -0.25 0.08 PHOT 0.47 0.02 0.49 0.03 5.83 0.15   68
12152688 1.000 3803  59 PHOT  0.02 0.15 PHOT 0.56 0.05 0.58 0.05 5.30 0.29  350
12154703 1.000 3734  59 PHOT -0.28 0.15 PHOT 0.46 0.05 0.48 0.05 5.89 0.30  261
12154913 1.000 3628  60 PHOT -0.21 0.13 PHOT 0.43 0.04 0.45 0.04 6.07 0.27  180
12156321 1.000 3362  59 PHOT -0.30 0.12 PHOT 0.29 0.03 0.29 0.04 7.19 0.31  105
12156549 1.000 3882 178 PHOT -0.24 0.26 PHOT 0.51 0.11 0.54 0.11 5.56 0.67  207
12156667 1.000 3019 281 PHOT  0.25 0.22 PHOT 0.19 0.15 0.19 0.14 8.21 1.97  125
12157004 1.000 3841  58 PHOT  0.15 0.12 PHOT 0.60 0.04 0.63 0.04 5.04 0.23  272
12157134 1.000 3478  55 PHOT -0.48 0.09 PHOT 0.31 0.03 0.32 0.04 6.99 0.27  128
12158395 1.000 3736  47 PHOT -0.38 0.10 PHOT 0.44 0.03 0.46 0.04 6.05 0.23  154
12158421 1.000 3301 178 PHOT  0.15 0.25 PHOT 0.32 0.10 0.33 0.11 6.89 0.84  187
12158722 1.000 3852  60 PHOT  0.13 0.13 PHOT 0.60 0.05 0.63 0.04 5.04 0.25  341
12158738 1.000 3817  62 PHOT -0.14 0.22 PHOT 0.52 0.06 0.55 0.06 5.50 0.38  490
12159633 1.000 3379  57 PHOT -0.02 0.10 PHOT 0.34 0.03 0.35 0.04 6.75 0.26   82
12168731 1.000 3229 268 PHOT -0.23 0.23 PHOT 0.24 0.14 0.23 0.14 7.71 1.46  196
12201892 1.000 3667  57 PHOT -0.33 0.12 PHOT 0.42 0.04 0.44 0.04 6.14 0.27  161
12201933 1.000 3757  59 PHOT -0.18 0.12 PHOT 0.49 0.04 0.52 0.04 5.69 0.26  194
12202182 1.000 3445 184 PHOT  0.72 0.27 PHOT 0.51 0.11 0.53 0.11 5.60 0.66  340
12202311 1.000 3825  62 PHOT  0.10 0.17 PHOT 0.59 0.05 0.61 0.05 5.14 0.30  446
12203082 1.000 3857  59 PHOT  0.07 0.12 PHOT 0.59 0.04 0.61 0.04 5.12 0.24  258
12203198 1.000 3838  57 PHOT  0.06 0.10 PHOT 0.58 0.04 0.61 0.04 5.16 0.22  168
12203540 1.000 3661  59 PHOT -0.40 0.16 PHOT 0.41 0.05 0.42 0.05 6.26 0.33  249
12204025 1.000 3834  56 PHOT  0.30 0.12 PHOT 0.64 0.04 0.66 0.04 4.84 0.23  438
12204358 1.000 3411  58 PHOT -0.21 0.14 PHOT 0.33 0.04 0.33 0.04 6.86 0.31  146
12204572 1.000 3778  58 PHOT -0.27 0.10 PHOT 0.48 0.04 0.50 0.04 5.79 0.25  151
12204700 1.000 3830  56 PHOT -0.05 0.11 PHOT 0.55 0.04 0.57 0.04 5.35 0.23  224
12207432 1.000 3645  53 PHOT -0.23 0.12 PHOT 0.44 0.04 0.46 0.04 6.06 0.25  166
12208336 1.000 3231  54 PHOT  0.04 0.14 PHOT 0.27 0.03 0.27 0.04 7.36 0.32  122
12215115 1.000 3519 173 PHOT -0.34 0.25 PHOT 0.36 0.10 0.37 0.11 6.62 0.76  273
12217622 1.000 3777  57 PHOT -0.35 0.12 PHOT 0.46 0.04 0.48 0.04 5.92 0.26  187
12218211 1.000 3872  45 PHOT  0.06 0.14 PHOT 0.59 0.04 0.62 0.04 5.11 0.24  351
12218539 1.000 3862  54 PHOT -0.11 0.11 PHOT 0.54 0.04 0.57 0.04 5.38 0.22  194
12218994 1.000 3568  56 PHOT -0.02 0.10 PHOT 0.44 0.03 0.46 0.04 6.00 0.23  110
12251446 1.000 3416  53 PHOT -0.37 0.10 PHOT 0.30 0.03 0.31 0.03 7.05 0.27   64
12251483 1.000 3425  57 PHOT -0.29 0.11 PHOT 0.32 0.03 0.33 0.04 6.90 0.28   91
12251633 1.000 3115 285 PHOT -0.26 0.04 PHOT 0.19 0.14 0.18 0.12 8.31 1.94  126
12251699 1.000 3434  56 PHOT -0.24 0.14 PHOT 0.33 0.04 0.34 0.04 6.80 0.30  161
12251852 1.000 3878  61 PHOT  0.27 0.10 PHOT 0.65 0.04 0.67 0.04 4.81 0.22  646
12252040 1.000 3653  55 PHOT -0.38 0.13 PHOT 0.41 0.04 0.42 0.04 6.26 0.28  185
12252762 1.000 3564  58 PHOT -0.20 0.11 PHOT 0.41 0.04 0.42 0.04 6.26 0.26  134
12253571 1.000 3064 286 PHOT  0.29 0.17 PHOT 0.22 0.15 0.21 0.15 7.94 1.79  104
12254051 1.000 3821  55 PHOT  0.02 0.13 PHOT 0.56 0.04 0.59 0.04 5.26 0.25  267
12254596 1.000 3807  56 PHOT -0.02 0.09 PHOT 0.55 0.04 0.57 0.04 5.35 0.21   97
12254819 1.000 2972 152 PHOT  0.67 0.26 PHOT 0.21 0.08 0.20 0.08 8.02 1.00   78
12255048 1.000 3472  54 PHOT -0.18 0.13 PHOT 0.36 0.04 0.37 0.04 6.57 0.27  154
12256096 1.000 3779  60 PHOT -0.19 0.15 PHOT 0.50 0.05 0.52 0.05 5.66 0.29  274
12256580 1.000 3651  56 PHOT -0.24 0.13 PHOT 0.44 0.04 0.46 0.04 6.05 0.28  207
12257167 1.000 3610  56 PHOT -0.34 0.11 PHOT 0.40 0.04 0.41 0.04 6.33 0.26  132
12257256 1.000 3740  60 PHOT -0.14 0.14 PHOT 0.50 0.04 0.52 0.05 5.66 0.28  259
12257338 1.000 3733  59 PHOT  0.16 0.12 PHOT 0.57 0.04 0.59 0.04 5.26 0.25  295
12258034 1.000 3849  61 PHOT  0.11 0.17 PHOT 0.60 0.05 0.62 0.05 5.07 0.30  500
12258055 1.000 3802  51 PHOT  0.08 0.09 PHOT 0.57 0.04 0.60 0.03 5.21 0.20  152
12258225 1.000 3778  51 PHOT -0.09 0.10 PHOT 0.52 0.04 0.55 0.04 5.51 0.21  165
12264593 1.000 3462  55 PHOT -0.42 0.10 PHOT 0.32 0.03 0.32 0.04 6.95 0.28  101
12265277 1.000 3107 280 PHOT -0.24 0.10 PHOT 0.18 0.14 0.18 0.12 8.33 1.93   43
12300406 1.000 3793  53 PHOT -0.22 0.18 PHOT 0.50 0.05 0.52 0.06 5.67 0.33  373
12300545 1.000 3812  55 PHOT -0.05 0.09 PHOT 0.54 0.04 0.57 0.04 5.38 0.21  103
12302604 1.000 3556  63 PHOT -0.13 0.19 PHOT 0.42 0.05 0.43 0.05 6.19 0.34  302
12302994 1.000 3347  59 PHOT  0.04 0.12 PHOT 0.33 0.04 0.34 0.04 6.81 0.29  119
12304013 1.000 3456  52 PHOT -0.36 0.11 PHOT 0.33 0.03 0.33 0.04 6.88 0.26   95
12304526 1.000 3660  62 PHOT  0.38 0.17 PHOT 0.58 0.05 0.60 0.05 5.18 0.28  488
12305237 1.000 3412  59 PHOT -0.14 0.10 PHOT 0.34 0.03 0.35 0.04 6.75 0.27   73
12305742 1.000 3720  52 PHOT -0.32 0.20 PHOT 0.45 0.05 0.47 0.06 5.99 0.35  350
12306384 1.000 3431  49 PHOT -0.18 0.11 PHOT 0.34 0.03 0.35 0.03 6.73 0.24  110
12306797 1.000 3762  50 PHOT -0.38 0.14 PHOT 0.45 0.04 0.47 0.05 5.99 0.27  246
12306931 1.000 3748  57 PHOT -0.34 0.13 PHOT 0.45 0.04 0.47 0.05 5.95 0.27  201
12307390 1.000 3156 290 PHOT  0.17 0.21 PHOT 0.25 0.16 0.24 0.17 7.59 1.60  167
12314163 1.000 3627  58 PHOT -0.47 0.13 PHOT 0.38 0.04 0.39 0.04 6.48 0.30  183
12314646 0.971 3536  59 PHOT -0.04 0.10 PHOT 0.42 0.03 0.44 0.04 6.14 0.24   83
12315227 1.000 3699  51 PHOT -0.28 0.09 PHOT 0.45 0.03 0.47 0.04 5.99 0.22   99
12316440 1.000 3810  59 PHOT  0.23 0.12 PHOT 0.62 0.04 0.64 0.04 4.98 0.23  324
12316635 1.000 3576  58 PHOT -0.23 0.09 PHOT 0.41 0.03 0.42 0.04 6.27 0.24   57
12316768 1.000 3749  58 PHOT -0.30 0.12 PHOT 0.46 0.04 0.48 0.04 5.89 0.26  184
12350839 1.000 3654  57 PHOT  0.23 0.12 PHOT 0.54 0.04 0.57 0.04 5.39 0.24  259
12350962 1.000 3705  55 PHOT -0.24 0.12 PHOT 0.46 0.04 0.48 0.04 5.91 0.25  184
12351607 1.000 3424  60 PHOT -0.11 0.14 PHOT 0.35 0.04 0.36 0.04 6.67 0.30  159
12352520 1.000 3762  55 PHOT -0.36 0.13 PHOT 0.45 0.04 0.47 0.05 5.96 0.28  228
12353946 1.000 3877  54 PHOT  0.19 0.10 PHOT 0.63 0.04 0.65 0.04 4.92 0.21  259
12354053 1.000 3685  60 PHOT  0.04 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.25  214
12356051 1.000 3381  51 PHOT -0.50 0.09 PHOT 0.27 0.03 0.26 0.03 7.40 0.28   82
12356489 1.000 3827  58 PHOT  0.16 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.23  267
12356535 1.000 3725  60 PHOT -0.07 0.14 PHOT 0.51 0.05 0.53 0.05 5.60 0.28  273
12356588 1.000 3793  57 PHOT -0.13 0.12 PHOT 0.52 0.04 0.54 0.04 5.54 0.25  230
12365719 1.000 3565  58 PHOT -0.25 0.13 PHOT 0.40 0.04 0.41 0.04 6.33 0.28  176
12366450 1.000 3422  57 PHOT -0.29 0.10 PHOT 0.32 0.03 0.32 0.04 6.92 0.28   85
12366989 1.000 3520  57 PHOT -0.37 0.13 PHOT 0.35 0.04 0.36 0.04 6.67 0.30  156
12367153 1.000 3147 282 PHOT  0.11 0.13 PHOT 0.24 0.15 0.23 0.16 7.70 1.61   76
12400394 1.000 3812  54 PHOT  0.11 0.13 PHOT 0.59 0.04 0.61 0.04 5.14 0.25  329
12400606 1.000 3753  59 PHOT  0.07 0.15 PHOT 0.55 0.05 0.58 0.05 5.33 0.28  344
12402078 1.000 3735  56 PHOT -0.16 0.12 PHOT 0.49 0.04 0.51 0.04 5.71 0.25  205
12402770 1.000 3467  58 PHOT -0.52 0.11 PHOT 0.30 0.03 0.30 0.04 7.09 0.30  180
12403318 1.000 3411  59 PHOT -0.24 0.11 PHOT 0.32 0.03 0.33 0.04 6.90 0.29   94
12404106 1.000 3426  55 PHOT -0.09 0.11 PHOT 0.36 0.03 0.37 0.04 6.63 0.26  116
12405321 1.000 3691  58 PHOT -0.23 0.13 PHOT 0.46 0.04 0.48 0.04 5.93 0.27  197
12405814 1.000 3796  52 PHOT -0.20 0.13 PHOT 0.50 0.04 0.52 0.04 5.64 0.26  264
12407248 1.000 3590  58 PHOT  0.21 0.15 PHOT 0.50 0.04 0.53 0.05 5.62 0.27  305
12407342 1.000 3692  56 PHOT  0.37 0.15 PHOT 0.60 0.05 0.62 0.04 5.09 0.25  413
12418737 1.000 3677  53 PHOT -0.40 0.13 PHOT 0.41 0.04 0.43 0.04 6.24 0.28  199
12453592 1.000 3594  52 PHOT  0.16 0.14 PHOT 0.50 0.04 0.52 0.04 5.67 0.25  285
12453624 1.000 3764  54 PHOT -0.23 0.13 PHOT 0.48 0.04 0.51 0.04 5.75 0.26  221
12454007 1.000 3675  56 PHOT -0.25 0.10 PHOT 0.45 0.04 0.47 0.04 5.99 0.24  132
12456136 1.000 3543  59 PHOT -0.09 0.11 PHOT 0.42 0.04 0.44 0.04 6.17 0.26  141
12456401 1.000 3689  58 PHOT  0.14 0.11 PHOT 0.54 0.04 0.57 0.04 5.40 0.23  196
12456781 1.000 3775  50 PHOT -0.14 0.13 PHOT 0.51 0.04 0.53 0.04 5.59 0.24  242
12457724 1.000 3603  59 PHOT -0.06 0.16 PHOT 0.45 0.04 0.47 0.05 5.94 0.29  264
12459760 1.000 3793  58 PHOT -0.16 0.12 PHOT 0.51 0.04 0.53 0.04 5.58 0.26  225
12470118 1.000 3136 286 PHOT  0.03 0.17 PHOT 0.22 0.15 0.22 0.16 7.84 1.72  115
12470124 1.000 3806  59 PHOT  0.07 0.12 PHOT 0.57 0.04 0.60 0.04 5.21 0.24  246
12470376 1.000 3667  58 PHOT -0.25 0.13 PHOT 0.44 0.04 0.46 0.05 6.02 0.28  208
12505044 1.000 3837  54 PHOT  0.25 0.11 PHOT 0.63 0.04 0.65 0.04 4.90 0.22  386
12505054 0.983 3544  55 PHOT -0.35 0.10 PHOT 0.37 0.03 0.38 0.04 6.55 0.25   73
12505250 1.000 3606  57 PHOT  0.13 0.13 PHOT 0.50 0.04 0.52 0.04 5.67 0.25  231
12505559 1.000 3066 287 PHOT -0.00 0.22 PHOT 0.19 0.14 0.19 0.13 8.24 1.91  138
12505701 1.000 3351  59 PHOT  0.11 0.12 PHOT 0.35 0.04 0.35 0.04 6.71 0.28  116
12505793 1.000 3855  58 PHOT  0.19 0.13 PHOT 0.62 0.05 0.64 0.04 4.95 0.24  350
12506640 1.000 3346  54 PHOT -0.41 0.10 PHOT 0.27 0.03 0.26 0.03 7.41 0.30   69
12506909 1.000 3257 276 PHOT -0.01 0.22 PHOT 0.28 0.14 0.28 0.15 7.29 1.30  203
12506985 1.000 3749  54 PHOT -0.40 0.10 PHOT 0.44 0.04 0.45 0.04 6.06 0.24  145
12508767 1.000 3381  58 PHOT -0.10 0.10 PHOT 0.33 0.03 0.34 0.04 6.84 0.27   73
12509131 1.000 3781  57 PHOT -0.24 0.13 PHOT 0.49 0.04 0.51 0.05 5.73 0.27  233
12510099 1.000 3447  52 PHOT -0.53 0.16 PHOT 0.29 0.04 0.29 0.04 7.17 0.34   98
12552699 1.000 3484  58 PHOT -0.21 0.12 PHOT 0.36 0.04 0.37 0.04 6.57 0.28  142
12552869 1.000 3795  60 PHOT  0.02 0.14 PHOT 0.56 0.05 0.58 0.05 5.31 0.27  320
12556075 1.000 3208 284 PHOT  0.33 0.16 PHOT 0.29 0.15 0.29 0.17 7.16 1.36  141
12598711 1.000 3780  63 PHOT -0.23 0.20 PHOT 0.49 0.06 0.51 0.06 5.72 0.37  405
12598901 1.000 3531  57 PHOT -0.23 0.11 PHOT 0.38 0.04 0.40 0.04 6.42 0.26  127
12599405 1.000 3519  58 PHOT  0.05 0.15 PHOT 0.43 0.04 0.45 0.05 6.07 0.29  240
12599416 0.999 3729  58 PHOT  0.23 0.12 PHOT 0.58 0.04 0.61 0.04 5.17 0.24  280
12599700 1.000 3779  58 PHOT  0.24 0.11 PHOT 0.60 0.04 0.63 0.04 5.04 0.23  326
12600640 1.000 3819  58 PHOT  0.04 0.11 PHOT 0.57 0.04 0.59 0.04 5.24 0.24  230
12601861 1.000 3783  55 PHOT -0.30 0.13 PHOT 0.47 0.04 0.49 0.04 5.82 0.27  224
12643996 1.000 3685  58 PHOT -0.12 0.14 PHOT 0.48 0.04 0.50 0.05 5.78 0.27  231
12644712 1.000 3842  53 PHOT  0.02 0.14 PHOT 0.57 0.05 0.60 0.04 5.22 0.26  327
12646508 1.000 3684  57 PHOT -0.19 0.12 PHOT 0.46 0.04 0.48 0.04 5.88 0.26  182
12646841 1.000 3436  59 PHOT -0.04 0.10 PHOT 0.37 0.03 0.38 0.04 6.52 0.25   79
12688403 1.000 3350  52 PHOT -0.07 0.10 PHOT 0.32 0.03 0.32 0.03 6.92 0.25   81
12688834 1.000 3634  48 PHOT -0.18 0.14 PHOT 0.44 0.04 0.46 0.04 6.02 0.26  215
12689068 1.000 3353  61 PHOT -0.17 0.15 PHOT 0.31 0.04 0.31 0.04 7.04 0.32  142
12689927 1.000 3635  58 PHOT -0.18 0.10 PHOT 0.44 0.04 0.46 0.04 6.01 0.24  109
12689979 1.000 3827  54 PHOT -0.06 0.13 PHOT 0.55 0.04 0.57 0.04 5.37 0.25  288
12691443 1.000 3165  56 PHOT  0.02 0.13 PHOT 0.24 0.03 0.23 0.03 7.71 0.36   90
12691684 1.000 3464  55 PHOT  0.06 0.13 PHOT 0.40 0.04 0.42 0.04 6.28 0.26  165
12734617 1.000 3835  60 PHOT  0.03 0.15 PHOT 0.57 0.05 0.60 0.05 5.23 0.28  358
12735296 1.000 3375  59 PHOT -0.31 0.13 PHOT 0.30 0.04 0.30 0.04 7.14 0.31  115
12735664 1.000 3752  60 PHOT -0.19 0.15 PHOT 0.49 0.05 0.51 0.05 5.72 0.29  276
12735805 1.000 3752  46 PHOT -0.23 0.14 PHOT 0.48 0.04 0.50 0.04 5.78 0.26  238
12783497 1.000 3337 180 PHOT  0.13 0.26 PHOT 0.34 0.10 0.35 0.12 6.74 0.82  195
12784183 1.000 3725  54 PHOT -0.13 0.10 PHOT 0.49 0.04 0.52 0.04 5.68 0.23  138
12785453 1.000 3864  62 PHOT  0.10 0.17 PHOT 0.60 0.06 0.62 0.05 5.07 0.31  482
12834301 1.000 3543  62 PHOT  0.06 0.16 PHOT 0.45 0.05 0.47 0.05 5.98 0.30  273
12835232 1.000 3793  58 PHOT -0.04 0.12 PHOT 0.54 0.04 0.56 0.04 5.41 0.24  213
12934814 1.000 3441  58 PHOT -0.43 0.12 PHOT 0.31 0.04 0.31 0.04 7.05 0.31  125


==> anc/table3.dat <==
3090.01    6609270    0.0167   0.0009  -0.0008   0.2558   0.1703  -0.1703   0.0784   0.0033  -0.0046   3.8222  —
3090.02    6609270    0.0213   0.0012  -0.0012   0.6671   0.0562  -0.0726   0.0960   0.0069  -0.0066  15.0368  —
4463.01    6197344    0.0144   0.0015  -0.0017   0.1519   0.1315  -0.1036   0.1246   0.0018  -0.0035  36.7604  —
4777.01    6592335    0.0103   0.0355  -0.0022   0.7865   0.1876  -0.3656   0.0219   0.0084  -0.0132   0.8240  —
4928.01    1873513    0.1069   0.0008  -0.0008   0.3767   0.0202  -0.0233   0.0658   0.0005  -0.0004   3.2904  —
4957.02    2861126    0.0169   0.0017  -0.0015   0.5897   0.1413  -0.2766   0.0635   0.0080  -0.0088   4.9879  —
5327.01    6776555    0.0370   0.0021  -0.0019   0.6889   0.0620  -0.0772   0.0399   0.0030  -0.0029   5.4337  —
5831.01   10813078    0.0276   0.0022  -0.0015   0.2746   0.3071  -0.1867   0.1163   0.0039  -0.0173  10.5524  —
6149.01    6674908    0.0227   0.0014  -0.0014   0.6018   0.0960  -0.1423   0.0343   0.0026  -0.0029   0.5032  —
6276.01    2557350    0.0148   0.0015  -0.0014   0.2662   0.2436  -0.1832   0.0658   0.0054  -0.0064   3.0987  —
6475.01    4939265    0.0192   0.0014  -0.0013   0.4640   0.1495  -0.2384   0.0779   0.0062  -0.0064   4.8451  —
6635.01    5951140    0.0150   0.0014  -0.0013   0.2120   0.2340  -0.1484   0.0425   0.0040  -0.0041   0.5274  —
6705.01    6423922    0.0057   0.0027  -0.0031   0.4347   0.4482  -0.3029   0.0355   0.0046  -0.0169   0.9951  —
6839.01    7185487    0.0250   0.0017  -0.0015   0.2488   0.2198  -0.1714   0.0318   0.0024  -0.0028   0.5348  —
6863.01    7350067    0.0606   0.0171  -0.0141   0.9520   0.0279  -0.0487   0.0184   0.0071  -0.0064   4.4856  —
7182.01    9513168    0.0239   0.0020  -0.0019   0.4763   0.1064  -0.3982   0.0752   0.0098  -0.0058   6.8538  —
7319.01   10388451    0.0138   0.0013  -0.0013   0.2608   0.2107  -0.1785   0.1313   0.0090  -0.0102  17.1675  —
7408.01   11092783    0.0176   0.0014  -0.0013   0.3652   0.2075  -0.2325   0.0850   0.0062  -0.0082   5.1600  —
7592.01    8423344    0.0283   0.0015  -0.0014   0.1955   0.2299  -0.1377   0.6094   0.0360  -0.0383 381.9798  —
7617.01   11559304    0.0157   0.0013  -0.0011   0.3754   0.2081  -0.2435   0.1005   0.0091  -0.0083  12.9285  —
 854.01    6435936A   0.0496   0.0027  -0.0021   0.5256   0.2314  -0.3259   0.1814   0.0049  -0.0045  56.0562  1.0000
 854.01    6435936B   0.0496   0.0027  -0.0021   0.5256   0.2314  -0.3259   0.1814   0.0049  -0.0045  56.0562  0.0000
 854.01    6435936A   0.0496   0.0027  -0.0021   0.5256   0.2314  -0.3259   0.1814   0.0049  -0.0045  56.0562  0.7467
 854.01    6435936B   0.0654   0.0044  -0.0034   0.5355   0.2406  -0.3857   0.1844   0.0047  -0.0045  56.0562  0.2533
1422.01   11497958A   0.0445   0.0046  -0.0063   0.8293   0.0671  -0.6314   0.0770   0.0036  -0.0046   5.8416  0.9263
1422.01   11497958B   0.0912   0.0364  -0.0128   0.8204   0.0751  -0.7257   0.0667   0.0105  -0.0106   5.8416  0.0737
1422.02   11497958A   0.0496   0.0058  -0.0076   0.8293   0.0671  -0.6314   0.0770   0.0036  -0.0046  19.8503  0.9263
1422.02   11497958B   0.1315   0.0101  -0.0437   0.8204   0.0751  -0.7257   0.0667   0.0105  -0.0106  19.8503  0.0737
1422.03   11497958A   0.0373   0.0105  -0.0121   0.8293   0.0671  -0.6314   0.0770   0.0036  -0.0046  10.8644  0.9263
1422.03   11497958B   0.0706   0.0000  -0.0132   0.8204   0.0751  -0.7257   0.0667   0.0105  -0.0106  10.8644  0.0737
1422.04   11497958A   0.0378   0.0044  -0.0061   0.8293   0.0671  -0.6314   0.0770   0.0036  -0.0046  63.3363  0.9263
1422.04   11497958B   0.0503   0.0240  -0.0038   0.8204   0.0751  -0.7257   0.0667   0.0105  -0.0106  63.3363  0.0737
1422.05   11497958A   0.0371   0.0042  -0.0056   0.8293   0.0671  -0.6314   0.0770   0.0036  -0.0046  34.1420  0.9263
1422.05   11497958B   0.0664   0.0566  -0.0036   0.8204   0.0751  -0.7257   0.0667   0.0105  -0.0106  34.1420  0.0737
1681.02    5531953A   0.0214   0.0014  -0.0013   0.2311   0.1644  -0.1603   0.0519   0.0019  -0.0028   1.9928  1.0000
1681.02    5531953B   0.0307   0.0025  -0.0023   0.4036   0.2862  -0.2519   0.0312   0.0024  -0.0045   1.9928  0.0000
1681.03    5531953A   0.0219   0.0016  -0.0016   0.2311   0.1644  -0.1603   0.0519   0.0019  -0.0028   3.5311  1.0000
1681.03    5531953B   0.0313   0.0027  -0.0026   0.4036   0.2862  -0.2519   0.0312   0.0024  -0.0045   3.5311  0.0000
1681.01    5531953A   0.0289   0.0009  -0.0008   0.2311   0.1644  -0.1603   0.0519   0.0019  -0.0028   6.9391  1.0000
1681.01    5531953B   0.0394   0.0014  -0.0013   0.4036   0.2862  -0.2519   0.0312   0.0024  -0.0045   6.9391  0.0000
1681.04    5531953A   0.0275   0.0016  -0.0016   0.2311   0.1644  -0.1603   0.0519   0.0019  -0.0028  21.9140  1.0000
1681.04    5531953B   0.0326   0.0015  -0.0015   0.4036   0.2862  -0.2519   0.0312   0.0024  -0.0045  21.9140  0.0000
1880.01   10332883A   0.0227   0.0016  -0.0012   0.5701   0.2130  -0.3435   0.0433   0.0024  -0.0022   1.1512  1.0000
1880.01   10332883B   0.3527   0.1638  -0.0469   0.6060   0.2937  -0.3995   0.0420   0.0040  -0.0184   1.1512  0.0000
1880.01   10332883A   0.0227   0.0016  -0.0012   0.5701   0.2130  -0.3435   0.0433   0.0024  -0.0022   1.1512  1.0000
1880.01   10332883B   0.3527   0.1638  -0.0469   0.6060   0.2937  -0.3995   0.0420   0.0040  -0.0184   1.1512  0.0000
2179.01   10670119A   0.0351   0.0023  -0.0014   0.3344   0.3288  -0.2192   0.0945   0.0035  -0.0038  14.8716  0.4463
2179.01   10670119B   0.0445   0.0032  -0.0019   0.3538   0.3660  -0.2615   0.0931   0.0032  -0.0030  14.8716  0.5537
2179.02   10670119A   0.0342   0.0024  -0.0019   0.3344   0.3288  -0.2192   0.0945   0.0035  -0.0038   2.7328  0.4463
2179.02   10670119B   0.0418   0.0048  -0.0025   0.3538   0.3660  -0.2615   0.0931   0.0032  -0.0030   2.7328  0.5537
2418.01   10027247A   0.0238   0.0029  -0.0016   0.4552   0.3714  -0.3171   0.2289   0.0146  -0.0236  86.8291  1.0000
2418.01   10027247B   0.1190   0.0172  -0.0108   0.5787   0.1943  -0.3699   0.2380   0.0172  -0.0191  86.8291  0.0000
2542.01    6183511A   0.0241   0.0374  -0.0029   0.7293   0.2260  -0.5106   0.0438   0.0070  -0.0373   0.7273  0.9998
2542.01    6183511B   0.0391   0.0055  -0.0031   0.4489   0.3903  -0.3248   0.0460   0.0051  -0.0051   0.7273  0.0002
2626.01   11768142A   0.0372   0.0079  -0.0028   0.6025   0.3114  -0.4150   0.1248   0.0082  -0.0112  38.0973  0.7104
2626.01   11768142B   0.0564   0.0120  -0.0045   0.6147   0.2925  -0.4059   0.1236   0.0090  -0.0124  38.0973  0.2896
2626.01   11768142A   0.0372   0.0079  -0.0028   0.6025   0.3114  -0.4150   0.1248   0.0082  -0.0112  38.0973  0.8476
2626.01   11768142B   0.0721   0.0159  -0.0059   0.6285   0.2699  -0.4198   0.1236   0.0090  -0.0133  38.0973  0.1524
2705.01   11453592A   0.0240   0.0006  -0.0007   0.1686   0.3679  -0.1168   0.0339   0.0007  -0.0009   2.8868  0.0000
2705.01   11453592B   0.1266   0.0042  -0.0040   0.1534   0.2573  -0.1050   0.0333   0.0010  -0.0012   2.8868  1.0000
2862.01    6679295A   0.0418   0.0050  -0.0043   0.8086   0.0895  -0.5327   0.0837   0.0039  -0.0045  24.5754  0.5174
2862.01    6679295B   0.0418   0.0050  -0.0043   0.8086   0.0895  -0.5327   0.0837   0.0039  -0.0045  24.5754  0.4826
3263.01   11853130A   0.1774   0.0118  -0.0104   0.8830   0.0172  -0.0365   0.0609   0.0062  -0.0043  76.8794  1.0000
3263.01   11853130B   0.5816   0.0328  -0.0182   0.2927   0.1486  -0.0598   0.0663   0.0011  -0.0027  76.8794  0.0000
3284.01    6497146A   0.0192   0.0038  -0.0013   0.5515   0.3559  -0.3748   0.1531   0.0085  -0.0115  35.2332  1.0000
3284.01    6497146B   0.0744   0.0071  -0.0047   0.4714   0.2804  -0.3142   0.1544   0.0088  -0.0094  35.2332  0.0000
3444.01    5384713A   0.0136   0.0005  -0.0005   0.1005   0.1009  -0.0699   0.0927   0.0036  -0.0038  12.6714  0.9294
3444.01    5384713B   0.0657   0.0034  -0.0032   0.0863   0.0984  -0.0602   0.0494   0.0028  -0.0025  12.6714  0.0706
3444.02    5384713A   0.1417   0.0316  -0.0266   0.1005   0.1009  -0.0699   0.0927   0.0036  -0.0038  60.3267  0.9294
3444.02    5384713B   0.2811   0.0342  -0.0205   0.0863   0.0984  -0.0602   0.0494   0.0028  -0.0025  60.3267  0.0706
3444.03    5384713A   0.0087   0.0007  -0.0007   0.1005   0.1009  -0.0699   0.0927   0.0036  -0.0038   2.6360  0.9294
3444.03    5384713B   0.0457   0.0054  -0.0048   0.0863   0.0984  -0.0602   0.0494   0.0028  -0.0025   2.6360  0.0706
3444.04    5384713A   0.0124   0.0018  -0.0019   0.1005   0.1009  -0.0699   0.0927   0.0036  -0.0038  14.1504  0.9294
3444.04    5384713B   0.0471   0.0040  -0.0042   0.0863   0.0984  -0.0602   0.0494   0.0028  -0.0025  14.1504  0.0706
4252.01   10525049A   0.0160   0.0016  -0.0013   0.3892   0.2666  -0.2576   0.0877   0.0081  -0.0213  15.5714  0.7427
4252.01   10525049B   0.0206   0.0014  -0.0015   0.1672   0.1874  -0.0990   0.0707   0.0218  -0.0155  15.5714  0.2573
4875.01    2986833A   0.0126   0.0027  -0.0021   0.4892   0.3284  -0.3316   0.0587   0.0196  -0.0209   0.9122  0.9909
4875.01    2986833B   0.2196   0.0895  -0.0461   0.5468   0.2747  -0.3648   0.0618   0.0296  -0.0254   0.9122  0.0091
5416.01    7731281A   0.1349   0.0041  -0.0036   0.2067   0.2627  -0.1333   0.1735   0.0030  -0.0032  76.3775  0.9036
5416.01    7731281B   0.1364   0.0034  -0.0033   0.2328   0.1159  -0.1481   0.1735   0.0034  -0.0031  76.3775  0.0964

==> anc/table4.dat <==
 247.01 11852982  13.815  1.90 0.19    7.63   1.12
 249.01  9390653   9.549  1.67 0.17    4.90   0.99
 251.01 10489206   4.164  2.73 0.21   29.68   4.57
 251.02 10489206   5.774  0.90 0.09   19.19   2.96
 253.01 11752906   6.383  3.22 0.27   27.57   3.49
 253.02 11752906  20.618  1.80 0.19    5.77   0.73
 254.01  5794240   2.455 13.02 0.83   79.20  11.10
 255.01  7021681  27.522  2.60 0.22    2.65   0.44
 255.02  7021681  13.603  0.78 0.09    6.78   1.12
 463.01  8845205  18.478  2.11 0.20    2.27   0.45
 478.01 10990886  11.023  2.69 0.20   10.36   1.49
 571.01  8120608   7.267  1.36 0.11   12.68   1.96
 571.02  8120608  13.343  1.48 0.13    5.64   0.87
 571.03  8120608   3.887  1.15 0.11   29.20   4.51
 571.04  8120608  22.408  1.34 0.11    2.82   0.44
 571.05  8120608 129.944  1.14 0.12    0.27   0.04
 596.01 10388286   1.683  1.32 0.11   77.25  12.73
 781.01 11923270  11.598  2.70 0.25    5.70   0.94
 817.01  4725681  23.968  2.11 0.17    3.48   0.50
 817.02  4725681   8.296  1.74 0.18   14.33   2.04
 818.01  4913852   8.114  2.21 0.19    9.87   1.52
 854.01  6435936  56.056  2.96 0.23    0.86   0.13
 886.01  7455287   8.011  1.91 0.22   11.32   1.83
 886.02  7455287  12.071  1.30 0.13    6.55   1.06
 886.03  7455287  20.996  1.36 0.14    3.13   0.51
 899.01  7907423   7.114  1.25 0.12    9.18   1.58
 899.02  7907423   3.307  1.00 0.11   25.48   4.38
 899.03  7907423  15.368  1.22 0.12    3.29   0.56
 936.01  9388479   9.468  2.27 0.19    6.59   1.16
 936.02  9388479   0.893  1.34 0.12  153.43  26.93
 947.01  9710326  28.599  2.13 0.17    2.17   0.35
 952.01  9787239   5.901  2.36 0.17   19.94   2.84
 952.02  9787239   8.752  2.28 0.23   11.79   1.68
 952.03  9787239  22.781  2.66 0.18    3.29   0.47
 952.04  9787239   2.896  1.17 0.13   51.51   7.34
 952.05  9787239   0.743  0.84 0.09  316.01  45.00
1085.01 10118816   7.718  0.80 0.10    9.72   1.84
1146.01  8351704   7.097  0.92 0.09   11.66   1.93
1201.01  4061149   2.758  0.95 0.10   30.58   6.27
1393.01  9202151   1.695  2.30 0.17  107.82  15.41
1422.01 11497958   5.842  2.14 0.30   12.49   2.16
1422.02 11497958  19.850  2.39 0.36    2.45   0.42
1422.03 11497958  10.864  1.80 0.53    5.46   0.95
1422.04 11497958  63.336  1.82 0.29    0.52   0.09
1422.05 11497958  34.142  1.79 0.27    1.19   0.21
1649.01 11337141   4.044  0.88 0.11   24.75   4.70
1681.01  5531953   6.939  1.28 0.11    9.75   1.84
1681.02  5531953   1.993  0.95 0.10   51.47   9.69
1681.03  5531953   3.531  0.97 0.11   24.01   4.52
1681.04  5531953  21.914  1.22 0.12    2.10   0.40
1702.01  7304449   1.538  1.00 0.13   40.32   8.56
1725.01 10905746   9.879  1.72 0.16    6.13   1.14
1843.01  5080636   4.194  1.42 0.15   23.45   3.86
1867.01  8167996   2.550  1.35 0.11   64.85   9.71
1867.02  8167996  13.969  1.93 0.17    6.71   1.01
1867.03  8167996   5.212  1.22 0.12   24.99   3.74
1879.01  8367644  22.086  3.39 0.32    3.80   0.58
1880.01 10332883   1.151  1.38 0.13  190.81  29.64
2006.01 10525027   3.273  0.80 0.07   38.64   6.65
2090.01 11348997   5.132  1.55 0.15   17.76   3.04
2156.01  2556650   2.852  1.49 0.18   28.67   5.82
2179.01 10670119  14.872  1.85 0.16    4.37   0.69
2179.02 10670119   2.733  1.80 0.17   41.80   6.57
2191.01  5601258   8.848  1.23 0.14   12.19   1.76
2329.01 11192235   1.615  1.23 0.17  116.87  20.84
2418.01 10027247  86.829  1.26 0.15    0.37   0.06
2453.01  8631751   1.531  1.06 0.14   62.87  12.50
2542.01  6183511   0.727  0.93 0.17  124.07  24.98
2626.01 11768142  38.097  1.58 0.23    0.88   0.18
2662.01  3426367   2.104  0.58 0.07   30.19   6.43
2705.01 11453592   2.887  1.18 0.11   30.14   5.76
2793.01  9823519   4.497  2.52 0.28   24.90   5.41
2793.02  9823519   1.767  1.74 0.20   86.52  18.79
2842.01  8733898   1.565  1.58 0.23   28.71   7.45
2842.02  8733898   5.149  1.47 0.21    5.87   1.52
2842.03  8733898   3.036  1.28 0.20   11.87   3.08
2862.01  6679295  24.575  2.59 0.36    3.12   0.58
3090.01  6609270   3.822  1.01 0.10   38.05   6.93
3090.02  6609270  15.037  1.28 0.13    6.13   1.12
3094.01 12352520   4.577  1.22 0.17   20.63   4.29
3119.01  5551672   2.184  1.28 0.21   21.10   6.49
3144.01  5688790   8.074  1.34 0.17    6.11   1.39
3263.01 11853130  76.879  9.71 1.02    0.51   0.10
3284.01  6497146  35.233  1.08 0.13    1.48   0.26
3444.01  5384713  12.671  0.68 0.06    4.62   0.82
3444.02  5384713  60.327  2.29 0.30    0.58   0.10
3444.03  5384713   2.636  0.44 0.05   37.49   6.67
4252.01 10525049  15.571  0.97 0.10    5.36   0.87
4290.01  5868793   4.838  1.06 0.77    3.38   5.26
4427.01  4172805 147.661  1.74 0.20    0.22   0.04
4463.01  6197344  36.761  0.83 0.28    1.59   1.15
4777.01  6592335   0.824  0.39 0.12   94.27  19.54
4875.01  2986833   0.912  0.71 0.15  199.69  38.55
4928.01  1873513   3.290  5.05 0.44   24.48   4.76
4957.02  2861126   4.988  0.92 0.12   19.69   3.71
5327.01  6776555   5.434  0.91 0.11    3.88   0.92
5416.01  7731281  76.378  8.59 0.72    0.64   0.11
5831.01 10813078  10.552  1.60 0.17    8.77   1.60
6149.01  6674908   0.503  1.35 0.13  501.01  80.32
6276.01  2557350   3.099  0.69 0.10   29.44   6.59
6635.01  5951140   0.527  0.80 0.09  357.21  63.79
6705.01  6423922   0.995  0.19 0.13   58.34  56.91
6863.01  7350067   4.486  1.86 0.50    7.16   1.88
7319.01 10388451  17.168  0.79 0.10    4.45   0.85
7408.01 11092783   5.160  1.12 0.12   26.20   4.15
7592.01  8423344 381.980  1.62 0.15    0.07   0.01
7617.01 11559304  12.928  0.82 0.09    5.25   1.04

